Non-smoothable Calabi-Yau threefolds from reflexive polytopes

We construct projective Calabi-Yau threefolds with isolated Gorenstein canonical singularities that admit no smoothing, as anticanonical hypersurfaces in Gorenstein Fano toric fourfolds. One example has a unique singularity, the anticanonical cone over the first Hirzebruch surface. Another has a unique singularity whose reduced miniversal base is a smooth curve but whose deformations are all singular. The construction combines Altmann's deformation theory with the smoothing criterion of Corti-Filip-Petracci: a two-dimensional face of the ambient fan polytope with primitive edges obstructs smoothing if it has no Minkowski decomposition into unit segments and unimodular triangles. We also classify the 217 isolated Gorenstein toric threefold singularities whose polygon edge vectors have coordinates in $[-2,2]$ in some lattice basis, recording their deformation types and smoothing components. Subject to completeness and absence of repetitions in the database copy used, a scan of the Kreuzer-Skarke classification finds this obstruction in $39{,}175{,}536$ of its $473{,}800{,}776$ polytopes (approximately $8.27\%$), whose generic anticanonical hypersurfaces therefore admit no smoothing.

==> anc/README.md <==
> **Current ancillary-package documentation (9 September 2026).**
> The package builder copies this file into the current submission archive.
> Older August tarballs remain historical snapshots with their own embedded copy.

Ancillary files for

    Non-smoothable Calabi-Yau threefolds from reflexive polytopes
    Bernd Johannes Wuebben, September 2026

These files are the programs and result data behind every computed
statement in the paper, frozen at the version prepared for submission.  The living copy,
together with the code and data of the two companion papers, is

    https://github.com/bwuebben/calabi-yau-smoothability

Layout

    src/        the six programs (Python 3.10+, exact integer and rational
                arithmetic; no floating-point operation enters any predicate,
                including the cyclic ordering of the vertices of a planar face)
    output/     the results of the Kreuzer-Skarke sweep and of the planting
                search, as JSON, so every count can be checked without
                repeating the computation
    manifests/  the pinned-input manifest for the Kreuzer-Skarke data

The programs, and what in the paper each one produces

    toric_census.py      Section 2.  The type (R) / (D) / (S) trichotomy for
                         the cone over a unit-edge lattice polygon
                         (Theorem 2.2), and the census of Proposition 2.5:
                         exactly 217 classes on the box of edge vectors with
                         entries of absolute value at most 2, of which 87 are
                         non-smoothable.  Self-testing against the conifold,
                         the cone over P^2, Altmann's hexagon (two smoothing
                         components) and the T+segment pentagon.
    batyrev_global.py    Sections 3 and 5.  Reflexive-4-polytope toolkit
                         (facets, two-dimensional faces in their induced
                         lattices, dual-edge lengths) and the example
                         polytopes Delta_A, Delta_B, Delta_C, Delta_D of
                         Theorems 5.1, 5.3, 5.6 and 5.8, rebuilt from their
                         printed data and asserted.
    hodge_numbers.py     The Batyrev Hodge numbers of the MPCP resolutions of
                         the examples, anchored on the quintic (1,101) and on
                         X_9 in P(1,1,1,3,3) (4,112).
    plant_search.py      Sections 3, 5 and 6.1.  The completion ("planting")
                         search: which non-smoothable census classes occur as
                         two-dimensional faces of reflexive 4-polytopes, and
                         with a dual edge of lattice length one.  Its results
                         are output/plant_results.json and
                         output/plant_stage3.json.
    ks_sweep.py          Section 6.1, Proposition 6.1.  The sweep of the
                         Kreuzer-Skarke classification: 473,800,776 reflexive
                         4-polytopes, of which 39,175,536 (8.27%) carry a
                         unit-edge non-smoothable two-dimensional face.  The
                         per-vertex-count results are output/ks_v*.json.
    missing_polytope.py  Section 6.1.  The one polytope the per-vertex-count
                         files omit, the 36-vertex product of two reflexive
                         hexagons, identified and verified.

Running

    python3 src/toric_census.py        # about 1 s; every assertion must pass
    python3 src/batyrev_global.py      # about 1 s
    python3 src/hodge_numbers.py       # about 1 s
    python3 src/missing_polytope.py    # about 3 s
    python3 src/plant_search.py --quick            # smoke test
    python3 src/plant_search.py --json out.json    # the two-vertex search
    python3 src/plant_search.py --stage3 --json out3.json   # three-vertex completions

The first five programs use only the Python standard library.  The sweep
needs numpy and pyarrow and the per-vertex-count parquet files of the
Kreuzer-Skarke classification as republished at

    https://huggingface.co/datasets/calabi-yau-data/polytopes-4d

which are not redistributed here.  manifests/ks_polytopes_4d_sha256.tsv pins
that dataset to the immutable repository revision
60c0e119a03608418df538191f65da3f43b5b819 and records the byte size and
SHA-256 digest of every per-vertex-count file (5 to 33 vertices and the
separate 36-vertex file), so the finite input of the sweep is identified
exactly.  With the files in data/ks/, run for example

    python3 src/ks_sweep.py data/ks/polytopes-4d-06-vertices.parquet
    python3 src/ks_sweep.py data/ks/*.parquet --procs 8

The sweep re-checks its fast engine against the reference implementation on
each file before scanning it, and every hit is re-verified in exact
arithmetic.  As stated in Section 6.1, the classification-wide counts are
conditional on the database hypothesis of Proposition 6.1 (the
per-vertex-count files contain, without repetition, exactly the
classification members in their stated vertex range); the local trichotomy,
the census and every statement about an explicitly displayed polytope are
unconditional.


==> anc/manifests/ks_polytopes_4d_sha256.tsv <==
# Kreuzer--Skarke parquet mirror used by the census computations.
# Source: https://huggingface.co/datasets/calabi-yau-data/polytopes-4d
# Immutable repository revision: 60c0e119a03608418df538191f65da3f43b5b819
# The SHA-256 values are the Git-LFS object identifiers published by that
# revision.  Columns: sha256, bytes, filename.
6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46	27519	polytopes-4d-05-vertices.parquet
d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c	404804	polytopes-4d-06-vertices.parquet
1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99	3328626	polytopes-4d-07-vertices.parquet
6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96	16658549	polytopes-4d-08-vertices.parquet
ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7	63312966	polytopes-4d-09-vertices.parquet
ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81	179188957	polytopes-4d-10-vertices.parquet
145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b	428110809	polytopes-4d-11-vertices.parquet
ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb	782064278	polytopes-4d-12-vertices.parquet
fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4	1256152434	polytopes-4d-13-vertices.parquet
9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074	1673114566	polytopes-4d-14-vertices.parquet
774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98	2067198129	polytopes-4d-15-vertices.parquet
74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803	2199483819	polytopes-4d-16-vertices.parquet
6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085	2147366575	polytopes-4d-17-vertices.parquet
d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4	1796202046	polytopes-4d-18-vertices.parquet
a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7	1360019062	polytopes-4d-19-vertices.parquet
625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d	874920943	polytopes-4d-20-vertices.parquet
51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728	507765737	polytopes-4d-21-vertices.parquet
2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f	249233283	polytopes-4d-22-vertices.parquet
5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd	110838257	polytopes-4d-23-vertices.parquet
3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8	40533151	polytopes-4d-24-vertices.parquet
6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb	12663645	polytopes-4d-25-vertices.parquet
56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771	3577353	polytopes-4d-26-vertices.parquet
accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73	874362	polytopes-4d-27-vertices.parquet
4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f	191728	polytopes-4d-28-vertices.parquet
011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166	37566	polytopes-4d-29-vertices.parquet
ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca	9260	polytopes-4d-30-vertices.parquet
240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd	4116	polytopes-4d-31-vertices.parquet
a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148	3134	polytopes-4d-32-vertices.parquet
4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237	2531	polytopes-4d-33-vertices.parquet
74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60	2446	polytopes-4d-36-vertices.parquet


==> anc/output/ks_v05.json <==
{
 "polytopes-4d-05-vertices.parquet": {
  "n": 1561,
  "nonsmoothable": 183,
  "bad_unit_faces": 292,
  "bad_long": 1544,
  "census_hits": {
   "[(-2, -1), (1, -1), (1, 2)]": 201
  },
  "noncensus": [
   [
    [
     5,
     2
    ],
    [
     -5,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     2,
     5
    ],
    [
     -3,
     -5
    ]
   ],
   [
    [
     -1,
     5
    ],
    [
     -1,
     0
    ],
    [
     2,
     -5
    ]
   ],
   [
    [
     4,
     5
    ],
    [
     -1,
     0
    ],
    [
     -3,
     -5
    ]
   ],
   [
    [
     7,
     5
    ],
    [
     -1,
     0
    ],
    [
     -6,
     -5
    ]
   ],
   [
    [
     8,
     5
    ],
    [
     -1,
     0
    ],
    [
     -7,
     -5
    ]
   ],
   [
    [
     -3,
     5
    ],
    [
     -1,
     0
    ],
    [
     4,
     -5
    ]
   ],
   [
    [
     7,
     1
    ],
    [
     2,
     1
    ],
    [
     -9,
     -2
    ]
   ],
   [
    [
     -1,
     5
    ],
    [
     -2,
     5
    ],
    [
     3,
     -10
    ]
   ],
   [
    [
     -47,
     10
    ],
    [
     23,
     -5
    ],
    [
     24,
     -5
    ]
   ],
   [
    [
     0,
     -1
    ],
    [
     5,
     3
    ],
    [
     -5,
     -2
    ]
   ],
   [
    [
     2,
     5
    ],
    [
     -1,
     0
    ],
    [
     -1,
     -5
    ]
   ],
   [
    [
     2,
     5
    ],
    [
     -1,
     0
    ],
    [
     -1,
     -5
    ]
   ],
   [
    [
     3,
     10
    ],
    [
     -2,
     -5
    ],
    [
     -1,
     -5
    ]
   ],
   [
    [
     5,
     2
    ],
    [
     -5,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     7,
     2
    ],
    [
     1,
     1
    ],
    [
     -8,
     -3
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     2
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     0,
     -1
    ],
    [
     5,
     3
    ],
    [
     -5,
     -2
    ]
   ],
   [
    [
     0,
     -1
    ],
    [
     7,
     4
    ],
    [
     -7,
     -3
    ]
   ],
   [
    [
     7,
     1
    ],
    [
     2,
     1
    ],
    [
     -9,
     -2
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     2
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     5,
     3
    ],
    [
     0,
     1
    ],
    [
     -5,
     -4
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     5,
     -2
    ]
   ],
   [
    [
     -5,
     2
    ],
    [
     0,
     -1
    ],
    [
     5,
     -1
    ]
   ],
   [
    [
     5,
     2
    ],
    [
     -5,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     5,
     2
    ],
    [
     -6,
     -1
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -7,
     2
    ],
    [
     7,
     -3
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -7,
     2
    ],
    [
     7,
     -3
    ]
   ],
   [
    [
     0,
     -1
    ],
    [
     7,
     3
    ],
    [
     -7,
     -2
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     3
    ],
    [
     5,
     -4
    ]
   ],
   [
    [
     -1,
     6
    ],
    [
     -1,
     -3
    ],
    [
     2,
     -3
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     8,
     5
    ],
    [
     -7,
     -3
    ]
   ],
   [
    [
     9,
     5
    ],
    [
     -1,
     0
    ],
    [
     -8,
     -5
    ]
   ],
   [
    [
     7,
     15
    ],
    [
     2,
     5
    ],
    [
     -9,
     -20
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     1,
     5
    ],
    [
     -2,
     -5
    ]
   ],
   [
    [
     -4,
     5
    ],
    [
     -13,
     15
    ],
    [
     17,
     -20
    ]
   ],
   [
    [
     9,
     5
    ],
    [
     -1,
     0
    ],
    [
     -8,
     -5
    ]
   ],
   [
    [
     3,
     10
    ],
    [
     -2,
     -5
    ],
    [
     -1,
     -5
    ]
   ],
   [
    [
     8,
     5
    ],
    [
     -1,
     0
    ],
    [
     -7,
     -5
    ]
   ],
   [
    [
     2,
     5
    ],
    [
     1,
     5
    ],
    [
     -3,
     -10
    ]
   ],
   [
    [
     -1,
     1
    ],
    [
     -8,
     3
    ],
    [
     9,
     -4
    ]
   ],
   [
    [
     1,
     3
    ],
    [
     -2,
     3
    ],
    [
     1,
     -6
    ]
   ],
   [
    [
     10,
     7
    ],
    [
     -1,
     0
    ],
    [
     -9,
     -7
    ]
   ],
   [
    [
     8,
     21
    ],
    [
     -3,
     -7
    ],
    [
     -5,
     -14
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     1,
     7
    ],
    [
     -2,
     -7
    ]
   ],
   [
    [
     6,
     -7
    ],
    [
     -17,
     21
    ],
    [
     11,
     -14
    ]
   ],
   [
    [
     8,
     5
    ],
    [
     -1,
     0
    ],
    [
     -7,
     -5
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     2
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     2
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     8,
     5
    ],
    [
     -1,
     0
    ],
    [
     -7,
     -5
    ]
   ]
  ],
  "single_defonly": [],
  "statuses": {
   "rigid": 292,
   "def-only": 0
  },
  "secs": 1.8
 }
}

==> anc/output/ks_v06_v07.json <==
{
 "polytopes-4d-06-vertices.parquet": {
  "n": 24189,
  "nonsmoothable": 2968,
  "bad_unit_faces": 3959,
  "bad_long": 24097,
  "census_hits": {
   "[(-2, -1), (1, -1), (1, 2)]": 2956,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 67,
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 128,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 34
  },
  "noncensus": [
   [
    [
     0,
     1
    ],
    [
     -3,
     1
    ],
    [
     -1,
     -1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     8,
     5
    ],
    [
     -1,
     0
    ],
    [
     -7,
     -5
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     1,
     5
    ],
    [
     -2,
     -5
    ]
   ],
   [
    [
     1,
     1
    ],
    [
     0,
     1
    ],
    [
     -6,
     -1
    ],
    [
     5,
     -1
    ]
   ],
   [
    [
     5,
     1
    ],
    [
     -6,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     8,
     5
    ],
    [
     -1,
     0
    ],
    [
     -7,
     -5
    ]
   ],
   [
    [
     5,
     2
    ],
    [
     0,
     1
    ],
    [
     -5,
     -3
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -3,
     -1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     -28,
     5
    ],
    [
     27,
     -5
    ]
   ],
   [
    [
     0,
     -1
    ],
    [
     5,
     3
    ],
    [
     -5,
     -2
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     -3,
     5
    ],
    [
     2,
     -5
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -6,
     1
    ],
    [
     -3,
     -1
    ],
    [
     7,
     -1
    ]
   ],
   [
    [
     7,
     1
    ],
    [
     -5,
     1
    ],
    [
     -3,
     -1
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     -1,
     2
    ],
    [
     -3,
     2
    ],
    [
     3,
     -4
    ]
   ],
   [
    [
     1,
     1
    ],
    [
     0,
     1
    ],
    [
     -3,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -5,
     1
    ],
    [
     3,
     -2
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -4,
     1
    ],
    [
     0,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     -13,
     5
    ],
    [
     12,
     -5
    ]
   ],
   [
    [
     28,
     5
    ],
    [
     -1,
     0
    ],
    [
     -27,
     -5
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -5,
     1
    ],
    [
     -4,
     -1
    ],
    [
     7,
     -1
    ]
   ],
   [
    [
     7,
     1
    ],
    [
     -6,
     1
    ],
    [
     -2,
     -1
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     8,
     5
    ],
    [
     -1,
     0
    ],
    [
     -7,
     -5
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     1,
     5
    ],
    [
     -2,
     -5
    ]
   ],
   [
    [
     1,
     2
    ],
    [
     -4,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     8,
     5
    ],
    [
     -1,
     0
    ],
    [
     -7,
     -5
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     1,
     3
    ],
    [
     -3,
     -4
    ]
   ],
   [
    [
     1,
     1
    ],
    [
     -3,
     1
    ],
    [
     -2,
     -1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     2
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     8,
     5
    ],
    [
     -1,
     0
    ],
    [
     -7,
     -5
    ]
   ],
   [
    [
     1,
     1
    ],
    [
     -2,
     3
    ],
    [
     1,
     -4
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     2
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     2
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     0,
     -1
    ],
    [
     5,
     3
    ],
    [
     -5,
     -2
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     2
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     2
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     2
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     -3,
     5
    ],
    [
     2,
     -5
    ]
   ],
   [
    [
     23,
     5
    ],
    [
     -1,
     0
    ],
    [
     -22,
     -5
    ]
   ],
   [
    [
     -2,
     5
    ],
    [
     -1,
     0
    ],
    [
     3,
     -5
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -4,
     1
    ],
    [
     -5,
     -1
    ],
    [
     7,
     -1
    ]
   ],
   [
    [
     7,
     1
    ],
    [
     -7,
     1
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -10,
     1
    ],
    [
     -25,
     2
    ],
    [
     35,
     -3
    ]
   ],
   [
    [
     0,
     -1
    ],
    [
     5,
     3
    ],
    [
     -5,
     -2
    ]
   ],
   [
    [
     5,
     2
    ],
    [
     -6,
     -1
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -5,
     1
    ],
    [
     1,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     5,
     2
    ],
    [
     1,
     1
    ],
    [
     -1,
     0
    ],
    [
     -5,
     -3
    ]
   ],
   [
    [
     -1,
     1
    ],
    [
     -3,
     1
    ],
    [
     -1,
     -1
    ],
    [
     5,
     -1
    ]
   ],
   [
    [
     23,
     5
    ],
    [
     -1,
     0
    ],
    [
     -22,
     -5
    ]
   ],
   [
    [
     4,
     1
    ],
    [
     -2,
     1
    ],
    [
     -2,
     -1
    ],
    [
     0,
     -1
    ]
   ]
  ],
  "single_defonly": [],
  "statuses": {
   "rigid": 3959,
   "def-only": 0
  },
  "secs": 5.4
 },
 "polytopes-4d-07-vertices.parquet": {
  "n": 177446,
  "nonsmoothable": 23654,
  "bad_unit_faces": 29008,
  "bad_long": 177059,
  "census_hits": {
   "[(-2, -1), (1, -1), (1, 2)]": 20734,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 1021,
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 2843,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 586,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 16,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 24,
   "[(-2, -1), (-1, -1), (2, -1), (1, 2), (0, 1)]": 6,
   "[(-2, -1), (1, -2), (2, 1), (1, 1), (-2, 1)]": 1,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (-1, 1)]": 11
  },
  "noncensus": [
   [
    [
     1,
     1
    ],
    [
     -3,
     2
    ],
    [
     2,
     -3
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     0,
     -1
    ],
    [
     5,
     3
    ],
    [
     -5,
     -2
    ]
   ],
   [
    [
     0,
     -1
    ],
    [
     5,
     3
    ],
    [
     -5,
     -2
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -3,
     2
    ],
    [
     -2,
     1
    ],
    [
     5,
     -4
    ]
   ],
   [
    [
     1,
     -1
    ],
    [
     4,
     3
    ],
    [
     -5,
     -2
    ]
   ],
   [
    [
     -1,
     2
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     5,
     2
    ],
    [
     -1,
     1
    ],
    [
     -3,
     -2
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -3,
     1
    ],
    [
     1,
     -2
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -2
    ]
   ],
   [
    [
     5,
     1
    ],
    [
     -2,
     1
    ],
    [
     -3,
     -2
    ]
   ],
   [
    [
     1,
     2
    ],
    [
     -4,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     3,
     2
    ],
    [
     -5,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     4,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ]
   ],
   [
    [
     4,
     1
    ],
    [
     3,
     1
    ],
    [
     -6,
     -1
    ],
    [
     -1,
     -1
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     -5,
     3
    ],
    [
     0,
     -1
    ],
    [
     5,
     -2
    ]
   ],
   [
    [
     -6,
     5
    ],
    [
     -1,
     0
    ],
    [
     7,
     -5
    ]
   ],
   [
    [
     5,
     3
    ],
    [
     -4,
     -1
    ],
    [
     -1,
     -2
    ]
   ],
   [
    [
     2,
     3
    ],
    [
     1,
     2
    ],
    [
     -2,
     -1
    ],
    [
     -1,
     -4
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -3,
     1
    ],
    [
     1,
     -2
    ]
   ],
   [
    [
     2,
     3
    ],
    [
     -1,
     0
    ],
    [
     -2,
     -1
    ],
    [
     1,
     -2
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     3
    ],
    [
     5,
     -4
    ]
   ],
   [
    [
     1,
     -1
    ],
    [
     3,
     4
    ],
    [
     -3,
     -2
    ],
    [
     -1,
     -1
    ]
   ],
   [
    [
     5,
     1
    ],
    [
     -1,
     1
    ],
    [
     -1,
     0
    ],
    [
     -3,
     -2
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -3,
     -1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     1,
     2
    ],
    [
     -1,
     1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -3
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     3,
     2
    ],
    [
     0,
     1
    ],
    [
     -5,
     -4
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     0,
     1
    ],
    [
     -4,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     1,
     1
    ],
    [
     0,
     1
    ],
    [
     -4,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     -1,
     4
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -3
    ]
   ],
   [
    [
     5,
     1
    ],
    [
     0,
     1
    ],
    [
     -4,
     -1
    ],
    [
     -1,
     -1
    ]
   ],
   [
    [
     2,
     -1
    ],
    [
     1,
     2
    ],
    [
     0,
     1
    ],
    [
     -3,
     -2
    ]
   ],
   [
    [
     2,
     -1
    ],
    [
     -1,
     3
    ],
    [
     -2,
     -1
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     4,
     3
    ],
    [
     -5,
     -2
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     0,
     -1
    ],
    [
     5,
     3
    ],
    [
     -5,
     -2
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -7,
     1
    ],
    [
     4,
     -1
    ],
    [
     5,
     -1
    ]
   ],
   [
    [
     0,
     -1
    ],
    [
     5,
     3
    ],
    [
     -5,
     -2
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     -3,
     2
    ],
    [
     1,
     -3
    ]
   ],
   [
    [
     4,
     1
    ],
    [
     2,
     1
    ],
    [
     -6,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     4,
     1
    ],
    [
     3,
     1
    ],
    [
     -7,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     4,
     1
    ],
    [
     1,
     1
    ],
    [
     -5,
     -1
    ],
    [
     0,
     -1
    ]
   ]
  ],
  "single_defonly": [],
  "statuses": {
   "rigid": 28959,
   "def-only": 49
  },
  "secs": 42.6
 }
}

==> anc/output/ks_v08.json <==
{
 "polytopes-4d-08-vertices.parquet": {
  "n": 834638,
  "nonsmoothable": 116069,
  "bad_unit_faces": 135904,
  "bad_long": 833350,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 28297,
   "[(-2, -1), (1, -1), (1, 2)]": 84085,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 5759,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 3976,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 216,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 516,
   "[(-2, -1), (-1, -1), (2, -1), (1, 2), (0, 1)]": 75,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (-1, 1)]": 85,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 1,
   "[(-2, -1), (-1, -1), (2, -1), (1, 1), (1, 2), (-1, 0)]": 4,
   "[(-2, -1), (1, -2), (2, 1), (1, 1), (-2, 1)]": 16,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 9,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (2, 1), (-1, 2)]": 1,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (-1, 2)]": 1,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 7,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 4,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-2, 1)]": 3,
   "[(-2, -1), (0, -1), (1, -1), (2, 1), (1, 1), (-2, 1)]": 4,
   "[(-2, -1), (1, -2), (1, -1), (1, 1), (1, 2), (-2, 1)]": 1,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (-1, 1)]": 3,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 2), (-2, 1)]": 2
  },
  "noncensus": [
   [
    [
     4,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ]
   ],
   [
    [
     4,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ]
   ],
   [
    [
     -1,
     2
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -1,
     2
    ],
    [
     -1,
     -3
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -2
    ]
   ],
   [
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     -1,
     1
    ],
    [
     -1,
     -4
    ]
   ],
   [
    [
     5,
     2
    ],
    [
     0,
     1
    ],
    [
     -5,
     -3
    ]
   ],
   [
    [
     1,
     1
    ],
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     4,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     7,
     2
    ],
    [
     1,
     1
    ],
    [
     -8,
     -3
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     2
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     7,
     2
    ],
    [
     1,
     1
    ],
    [
     -8,
     -3
    ]
   ],
   [
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     -1,
     1
    ],
    [
     -1,
     -4
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     4,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -3,
     1
    ],
    [
     1,
     -2
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     2
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     1,
     1
    ],
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     5,
     -2
    ]
   ],
   [
    [
     6,
     1
    ],
    [
     1,
     1
    ],
    [
     -7,
     -2
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     2
    ],
    [
     -1,
     -1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     1,
     -2
    ],
    [
     -1,
     5
    ],
    [
     -1,
     0
    ],
    [
     1,
     -3
    ]
   ],
   [
    [
     -1,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     1,
     1
    ],
    [
     -4,
     -1
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     5,
     -2
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     2,
     1
    ],
    [
     -5,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     2,
     1
    ],
    [
     -5,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     2,
     1
    ],
    [
     -5,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     1,
     2
    ],
    [
     -3,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     5,
     -2
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ]
  ],
  "single_defonly": [],
  "statuses": {
   "rigid": 135306,
   "def-only": 598
  },
  "secs": 263.0
 }
}

==> anc/output/ks_v09.json <==
{
 "polytopes-4d-09-vertices.parquet": {
  "n": 2867955,
  "nonsmoothable": 401466,
  "bad_unit_faces": 461639,
  "bad_long": 2864300,
  "census_hits": {
   "[(-2, -1), (1, -1), (1, 2)]": 235643,
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 155456,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 19290,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 13449,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 4475,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 1648,
   "[(-2, -1), (-1, -1), (2, -1), (1, 2), (0, 1)]": 372,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 41,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 42,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (-1, 1)]": 299,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 49,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 73,
   "[(-2, -1), (-1, -1), (2, -1), (1, 1), (1, 2), (-1, 0)]": 46,
   "[(-2, -1), (0, -1), (1, -1), (2, 1), (1, 1), (-2, 1)]": 43,
   "[(-2, -1), (1, -2), (2, 1), (1, 1), (-2, 1)]": 43,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 5,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (2, 1), (-1, 2)]": 22,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (-1, 2)]": 16,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (-1, 1)]": 33,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-2, 1)]": 16,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 0)]": 3,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 1)]": 1,
   "[(-2, -1), (1, -2), (1, -1), (1, 1), (1, 2), (-2, 1)]": 9,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (-1, 1)]": 10,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-1, 1), (-1, 0)]": 3,
   "[(-2, -1), (1, -2), (1, 0), (2, 1), (1, 1), (-2, 1), (-1, 0)]": 2,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 1,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 2), (-2, 1)]": 4,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 1,
   "[(-2, -1), (0, -1), (1, -2), (1, 0), (1, 1), (1, 2), (-2, 1)]": 1,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 1), (0, 1), (-2, 1)]": 1,
   "[(-2, -1), (-1, -2), (1, -2), (2, 1), (1, 1), (1, 2), (-2, 1)]": 1
  },
  "noncensus": [
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     5,
     -2
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     5,
     -2
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     5,
     -2
    ]
   ],
   [
    [
     1,
     2
    ],
    [
     -3,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     5,
     -2
    ]
   ],
   [
    [
     6,
     1
    ],
    [
     1,
     1
    ],
    [
     -7,
     -2
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     1
    ],
    [
     5,
     -2
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     3,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     -1,
     1
    ],
    [
     -3,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     0,
     1
    ],
    [
     -4,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -1,
     2
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     1,
     1
    ],
    [
     -3,
     2
    ],
    [
     2,
     -3
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -5,
     2
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -1,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     1,
     0
    ],
    [
     0,
     1
    ],
    [
     -3,
     2
    ],
    [
     2,
     -3
    ]
   ],
   [
    [
     1,
     1
    ],
    [
     0,
     1
    ],
    [
     -3,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     1,
     1
    ],
    [
     0,
     1
    ],
    [
     -3,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -1,
     2
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     3,
     2
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -3
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     4,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     3,
     2
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -3
    ]
   ],
   [
    [
     -1,
     2
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     1,
     2
    ],
    [
     -3,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     3
    ],
    [
     -1,
     -1
    ],
    [
     3,
     -2
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     1,
     2
    ],
    [
     -3,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     4,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ]
   ],
   [
    [
     0,
     1
    ],
    [
     -1,
     1
    ],
    [
     -2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     1,
     1
    ],
    [
     0,
     1
    ],
    [
     -3,
     -1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     2,
     1
    ],
    [
     -1,
     2
    ],
    [
     -1,
     -3
    ]
   ]
  ],
  "single_defonly": [],
  "statuses": {
   "rigid": 458274,
   "def-only": 3365
  },
  "secs": 1298.9
 }
}

==> anc/output/ks_v10.json <==
{
 "polytopes-4d-10-vertices.parquet": {
  "n": 7725801,
  "nonsmoothable": 1056622,
  "bad_unit_faces": 1206104,
  "bad_long": 7716962,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 557741,
   "[(-2, -1), (1, -1), (1, 2)]": 490649,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 42699,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 21148,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 7208,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 28550,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 291,
   "[(-2, -1), (-1, -1), (2, -1), (1, 2), (0, 1)]": 1039,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 217,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 311,
   "[(-2, -1), (-1, -1), (2, -1), (1, 1), (1, 2), (-1, 0)]": 213,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 237,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (-1, 1)]": 521,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 45,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (-1, 1)]": 85,
   "[(-2, -1), (0, -1), (1, -1), (2, 1), (1, 1), (-2, 1)]": 152,
   "[(-2, -1), (1, -2), (2, 1), (1, 1), (-2, 1)]": 61,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (-1, 2)]": 64,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (2, 1), (-1, 2)]": 87,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 1)]": 27,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 0)]": 29,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-2, 1)]": 43,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-1, 1), (-1, 0)]": 17,
   "[(-2, -1), (1, -2), (1, -1), (1, 1), (1, 2), (-2, 1)]": 26,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (-1, 1)]": 24,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 2), (0, 1), (-1, 1)]": 11,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (-1, 1)]": 7,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 7,
   "[(-2, -1), (1, -2), (1, 0), (2, 1), (1, 1), (-2, 1), (-1, 0)]": 7,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 1), (0, 1), (-2, 1)]": 6,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 5,
   "[(-2, -1), (0, -1), (1, -2), (1, 0), (1, 1), (1, 2), (-2, 1)]": 7,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 3,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 2), (-2, 1)]": 6,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-2, 1)]": 2,
   "[(-2, -1), (1, -2), (1, -1), (2, 1), (1, 2), (-2, 1), (-1, 0)]": 2,
   "[(-2, -1), (0, -1), (1, -2), (1, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 1,
   "[(-2, -1), (-1, -2), (1, -2), (2, 1), (1, 1), (1, 2), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (1, -2), (1, 0), (2, 1), (1, 2), (-2, 1)]": 1,
   "[(-2, -1), (-1, -2), (1, -2), (1, 0), (2, 1), (1, 2), (0, 1), (-2, 1)]": 1
  },
  "noncensus": [
   [
    [
     -2,
     -1
    ],
    [
     1,
     -2
    ],
    [
     1,
     3
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -4,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     3
    ],
    [
     -1,
     -1
    ],
    [
     3,
     -2
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -2
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -5,
     2
    ],
    [
     0,
     1
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -3
    ],
    [
     -1,
     1
    ],
    [
     3,
     2
    ]
   ],
   [
    [
     -3,
     2
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     2,
     -3
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     1,
     2
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     2
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     1,
     2
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -3,
     2
    ],
    [
     1,
     1
    ],
    [
     2,
     -3
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     2
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -3
    ],
    [
     -1,
     1
    ],
    [
     3,
     2
    ]
   ],
   [
    [
     -2,
     -3
    ],
    [
     -1,
     1
    ],
    [
     3,
     2
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     2
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     2,
     -3
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -3,
     2
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     2,
     -3
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ]
  ],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     1,
     -1
    ],
    [
     -2,
     -2,
     2,
     -1
    ],
    [
     1,
     0,
     1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     1,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     2,
     1,
     -1
    ],
    [
     -2,
     2,
     2,
     -1
    ],
    [
     1,
     0,
     1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ],
    [
     -5,
     -2,
     -2,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ]
  ],
  "statuses": {
   "rigid": 1193951,
   "def-only": 12153
  },
  "secs": 453.9
 }
}

==> anc/output/ks_v11.json <==
{
 "polytopes-4d-11-vertices.parquet": {
  "n": 16608387,
  "nonsmoothable": 2198955,
  "bad_unit_faces": 2493447,
  "bad_long": 16590091,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 1420451,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 71289,
   "[(-2, -1), (1, -1), (1, 2)]": 790396,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 60147,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 18739,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 44147,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 1219,
   "[(-2, -1), (-1, -1), (2, -1), (1, 2), (0, 1)]": 1858,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 628,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 669,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 874,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (-1, 1)]": 580,
   "[(-2, -1), (-1, -1), (2, -1), (1, 1), (1, 2), (-1, 0)]": 538,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 240,
   "[(-2, -1), (0, -1), (1, -1), (2, 1), (1, 1), (-2, 1)]": 320,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (-1, 1)]": 127,
   "[(-2, -1), (1, -2), (2, 1), (1, 1), (-2, 1)]": 62,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 0)]": 107,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (-1, 2)]": 122,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (2, 1), (-1, 2)]": 173,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 1)]": 134,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-2, 1)]": 89,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-1, 1), (-1, 0)]": 64,
   "[(-2, -1), (1, -2), (1, -1), (1, 1), (1, 2), (-2, 1)]": 33,
   "[(-2, -1), (1, -2), (1, 0), (2, 1), (1, 1), (-2, 1), (-1, 0)]": 13,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 2), (0, 1), (-1, 1)]": 51,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (-1, 1)]": 20,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 35,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (-1, 1)]": 35,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 5,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 11,
   "[(-2, -1), (0, -1), (1, -2), (1, 0), (1, 1), (1, 2), (-2, 1)]": 15,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 14,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 1), (0, 1), (-2, 1)]": 12,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 5,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 4,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 2), (-2, 1)]": 6,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-2, 1)]": 17,
   "[(-2, -1), (1, -2), (1, -1), (2, 1), (1, 2), (-2, 1), (-1, 0)]": 2,
   "[(-2, -1), (-1, -2), (1, -1), (1, 0), (2, 1), (1, 1), (-1, 2), (-1, 0)]": 4,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-2, 1)]": 3,
   "[(-2, -1), (-1, -1), (1, -2), (1, 0), (2, 1), (1, 2), (-2, 1)]": 3,
   "[(-2, -1), (0, -1), (1, -2), (1, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 4,
   "[(-2, -1), (-1, -1), (1, -2), (1, 0), (2, 1), (1, 1), (0, 1), (-2, 1)]": 1,
   "[(-2, -1), (-1, -2), (1, -2), (2, 1), (1, 1), (1, 2), (-2, 1)]": 3,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (2, 1), (1, 1), (-1, 1), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (0, -1), (1, -2), (2, 1), (1, 1), (1, 2), (-2, 1)]": 1,
   "[(-2, -1), (-1, -2), (0, -1), (1, -1), (2, 1), (1, 1), (1, 2), (-2, 1)]": 2,
   "[(-2, -1), (-1, -2), (1, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 2,
   "[(-2, -1), (-1, -2), (1, -2), (1, 0), (2, 1), (1, 2), (0, 1), (-2, 1)]": 1,
   "[(-2, -1), (-1, -2), (1, -1), (2, -1), (2, 1), (1, 1), (-1, 2), (-2, 1)]": 1
  },
  "noncensus": [
   [
    [
     -5,
     2
    ],
    [
     -1,
     1
    ],
    [
     1,
     0
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -2
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     -2
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -4,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -1,
     0
    ],
    [
     -1,
     6
    ],
    [
     0,
     -1
    ],
    [
     1,
     -3
    ],
    [
     1,
     -2
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     2
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     2
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -3
    ],
    [
     -1,
     1
    ],
    [
     3,
     2
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     1,
     2
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -3,
     2
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     2,
     -3
    ]
   ],
   [
    [
     -2,
     -3
    ],
    [
     -1,
     1
    ],
    [
     3,
     2
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     1,
     2
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ]
   ],
   [
    [
     -2,
     -3
    ],
    [
     -1,
     0
    ],
    [
     0,
     1
    ],
    [
     3,
     2
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -5,
     2
    ],
    [
     0,
     1
    ],
    [
     5,
     -3
    ]
   ]
  ],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     1,
     -1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -3,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     2,
     1,
     -1
    ],
    [
     -2,
     2,
     2,
     -1
    ],
    [
     1,
     0,
     1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -5,
     -2,
     -1,
     -1
    ],
    [
     -6,
     -2,
     -2,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -5,
     -3,
     -1,
     -1
    ],
    [
     -6,
     -4,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     1,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     -3,
     2,
     1,
     -1
    ],
    [
     1,
     0,
     1,
     1
    ],
    [
     -2,
     2,
     2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -5,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -7,
     -3,
     -2,
     -1
    ],
    [
     -3,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     2,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     2,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -4,
     -4,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -4,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -4,
     -4,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     1,
     -1
    ],
    [
     -4,
     -2,
     -1,
     -2
    ],
    [
     -5,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -3,
     -2,
     -2,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ],
    [
     -5,
     -2,
     -2,
     0
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -5,
     -2,
     -2,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -1,
     -2,
     1
    ]
   ]
  ],
  "statuses": {
   "rigid": 2463423,
   "def-only": 30024
  },
  "secs": 1272.5
 }
}

==> anc/output/ks_v12.json <==
{
 "polytopes-4d-12-vertices.parquet": {
  "n": 29270253,
  "nonsmoothable": 3707688,
  "bad_unit_faces": 4175555,
  "bad_long": 29237957,
  "census_hits": {
   "[(-2, -1), (1, -1), (1, 2)]": 1026550,
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 2740026,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 90728,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 35195,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 3225,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 122627,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 52329,
   "[(-2, -1), (-1, -1), (2, -1), (1, 2), (0, 1)]": 2626,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 814,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 1069,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 1183,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-1, 1), (-1, 0)]": 169,
   "[(-2, -1), (-1, -1), (2, -1), (1, 1), (1, 2), (-1, 0)]": 836,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (-1, 1)]": 482,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 1522,
   "[(-2, -1), (1, -2), (2, 1), (1, 1), (-2, 1)]": 56,
   "[(-2, -1), (0, -1), (1, -1), (2, 1), (1, 1), (-2, 1)]": 464,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (-1, 1)]": 166,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 0)]": 237,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (-1, 2)]": 153,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (2, 1), (-1, 2)]": 229,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 1)]": 350,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-2, 1)]": 125,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-1, 1), (-1, 0)]": 24,
   "[(-2, -1), (1, -2), (1, -1), (1, 1), (1, 2), (-2, 1)]": 21,
   "[(-2, -1), (1, -2), (1, 0), (2, 1), (1, 1), (-2, 1), (-1, 0)]": 10,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 2), (0, 1), (-1, 1)]": 109,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (-1, 1)]": 58,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 61,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 37,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 2), (-2, 1)]": 6,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 1), (0, 1), (-2, 1)]": 16,
   "[(-2, -1), (0, -1), (1, -2), (1, 0), (1, 1), (1, 2), (-2, 1)]": 20,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (-1, 1)]": 9,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 13,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 19,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 25,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 20,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-2, 1)]": 31,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-2, 1)]": 7,
   "[(-2, -1), (0, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-2, 1), (-1, 0)]": 2,
   "[(-2, -1), (1, -2), (1, -1), (1, 0), (1, 1), (1, 2), (-2, 1), (-1, 0)]": 2,
   "[(-2, -1), (-1, -2), (1, -1), (1, 0), (2, 1), (1, 1), (-1, 2), (-1, 0)]": 9,
   "[(-2, -1), (-1, -1), (1, -2), (1, 0), (2, 1), (1, 2), (-2, 1)]": 3,
   "[(-2, -1), (-1, -1), (1, -2), (1, 0), (2, 1), (1, 1), (0, 1), (-2, 1)]": 4,
   "[(-2, -1), (0, -1), (1, -2), (1, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 3,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 2,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (2, 1), (1, 1), (-1, 1), (-2, 1)]": 4,
   "[(-2, -1), (-1, -2), (0, -1), (1, -1), (2, 1), (1, 1), (1, 2), (-2, 1)]": 14,
   "[(-2, -1), (-1, -1), (0, -1), (1, -2), (2, 1), (1, 1), (1, 2), (-2, 1)]": 4,
   "[(-2, -1), (-1, -2), (1, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (1, -2), (2, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 2,
   "[(-2, -1), (-1, -2), (1, -2), (1, 0), (2, 1), (1, 2), (0, 1), (-2, 1)]": 1,
   "[(-2, -1), (-1, -1), (0, -1), (1, -2), (1, 0), (2, 1), (1, 2), (0, 1), (-2, 1)]": 1,
   "[(-2, -1), (-1, -2), (1, -1), (2, -1), (2, 1), (1, 1), (-1, 2), (-2, 1)]": 1
  },
  "noncensus": [
   [
    [
     -3,
     -1
    ],
    [
     -1,
     0
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -5,
     2
    ],
    [
     -1,
     1
    ],
    [
     1,
     0
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -5,
     1
    ],
    [
     0,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -2
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -2
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -3
    ],
    [
     -1,
     1
    ],
    [
     3,
     2
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -2
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -3,
     -2
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     1
    ],
    [
     3,
     -2
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -2
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     -2
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     6
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     -2
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     6
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     3
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -5,
     1
    ],
    [
     0,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     1,
     2
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     2
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -2
    ],
    [
     -1,
     -2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     3
    ]
   ],
   [
    [
     -4,
     3
    ],
    [
     1,
     -2
    ],
    [
     1,
     0
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     1,
     -2
    ],
    [
     1,
     3
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     1,
     -2
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     1,
     -2
    ],
    [
     1,
     3
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -4,
     -3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -3
    ],
    [
     -1,
     0
    ],
    [
     0,
     1
    ],
    [
     3,
     2
    ]
   ]
  ],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -5,
     -1,
     -2,
     -1
    ],
    [
     -5,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -4,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -5,
     -5,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -4,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -4,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -1,
     2,
     0,
     -1
    ],
    [
     -1,
     2,
     1,
     -1
    ],
    [
     -3,
     2,
     -1,
     -1
    ],
    [
     -4,
     3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -3,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     1,
     0,
     1,
     1
    ],
    [
     -3,
     2,
     1,
     -1
    ],
    [
     -2,
     2,
     2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     2,
     -1,
     -1
    ],
    [
     -4,
     2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -5,
     2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -6,
     2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -5,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     1,
     0,
     1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     1,
     -1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -3,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -5,
     -4,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     1,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     1,
     2,
     -1
    ],
    [
     0,
     1,
     1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -3,
     2,
     -1,
     -1
    ],
    [
     -4,
     3,
     -2,
     -1
    ],
    [
     -1,
     2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -1,
     -2,
     2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -6,
     -3,
     -2,
     -1
    ],
    [
     -4,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -5,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     1
    ],
    [
     -7,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -1,
     -2,
     2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     2,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -5,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -7,
     -3,
     -2,
     -1
    ],
    [
     -3,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     1,
     -1,
     0
    ],
    [
     -3,
     2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -5,
     2,
     -1,
     -1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -7,
     3,
     -2,
     -1
    ],
    [
     -3,
     2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -2,
     0
    ],
    [
     -1,
     -2,
     -2,
     -1
    ],
    [
     -1,
     -3,
     -3,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -3,
     -1,
     1,
     -1
    ],
    [
     -4,
     -2,
     -1,
     -2
    ],
    [
     -5,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -3,
     1,
     -2,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -5,
     0,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     0
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     1,
     -1
    ],
    [
     -4,
     -2,
     -1,
     -2
    ],
    [
     -5,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -5,
     -2,
     -2,
     0
    ],
    [
     -3,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -3,
     -2,
     -2,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ],
    [
     -5,
     -2,
     -2,
     0
    ]
   ]
  ],
  "statuses": {
   "rigid": 4120225,
   "def-only": 55330
  },
  "secs": 2897.7
 }
}

==> anc/output/ks_v13.json <==
{
 "polytopes-4d-13-vertices.parquet": {
  "n": 43458000,
  "nonsmoothable": 5152124,
  "bad_unit_faces": 5754311,
  "bad_long": 43409168,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 4150501,
   "[(-2, -1), (1, -1), (1, 2)]": 1104317,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 93332,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 193886,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 51929,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 48675,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 5819,
   "[(-2, -1), (-1, -1), (2, -1), (1, 2), (0, 1)]": 3108,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 1593,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 1800,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 1818,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 1)]": 604,
   "[(-2, -1), (-1, -1), (2, -1), (1, 1), (1, 2), (-1, 0)]": 1024,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 1394,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (-1, 1)]": 289,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (-1, 2)]": 141,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (2, 1), (-1, 2)]": 198,
   "[(-2, -1), (1, -2), (2, 1), (1, 1), (-2, 1)]": 46,
   "[(-2, -1), (0, -1), (1, -1), (2, 1), (1, 1), (-2, 1)]": 569,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (-1, 1)]": 163,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 0)]": 359,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-1, 1), (-1, 0)]": 268,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-2, 1)]": 95,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 2), (0, 1), (-1, 1)]": 114,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-1, 1), (-1, 0)]": 71,
   "[(-2, -1), (1, -2), (1, -1), (1, 1), (1, 2), (-2, 1)]": 25,
   "[(-2, -1), (1, -2), (1, 0), (2, 1), (1, 1), (-2, 1), (-1, 0)]": 10,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (-1, 1)]": 54,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 52,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 96,
   "[(-2, -1), (0, -1), (1, -2), (1, 0), (1, 1), (1, 2), (-2, 1)]": 17,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 1), (0, 1), (-2, 1)]": 15,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 2), (-2, 1)]": 3,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (-1, 1)]": 2,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 8,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 13,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 56,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 46,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-2, 1)]": 28,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 13,
   "[(-2, -1), (-1, -1), (1, -2), (1, 0), (2, 1), (1, 2), (-2, 1)]": 1,
   "[(-2, -1), (-1, -1), (1, -2), (1, 0), (2, 1), (1, 1), (0, 1), (-2, 1)]": 5,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-2, 1)]": 14,
   "[(-2, -1), (1, -2), (1, -1), (1, 0), (1, 1), (1, 2), (-2, 1), (-1, 0)]": 2,
   "[(-2, -1), (0, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-2, 1), (-1, 0)]": 2,
   "[(-2, -1), (-1, -2), (1, -1), (1, 0), (2, 1), (1, 1), (-1, 2), (-1, 0)]": 9,
   "[(-2, -1), (0, -1), (1, -2), (1, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 5,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (2, 1), (1, 1), (-1, 1), (-2, 1)]": 3,
   "[(-2, -1), (-1, -2), (0, -1), (1, -1), (2, 1), (1, 1), (1, 2), (-2, 1)]": 16,
   "[(-2, -1), (-1, -1), (0, -1), (1, -2), (2, 1), (1, 1), (1, 2), (-2, 1)]": 4,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 1), (1, 2), (-2, 1), (-1, 0)]": 2,
   "[(-2, -1), (-1, -1), (-1, -2), (2, -1), (1, 0), (1, 1), (1, 2), (0, 1), (-1, 1)]": 6,
   "[(-2, -1), (-1, -1), (1, -2), (2, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 2,
   "[(-2, -1), (-1, -2), (1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2), (-1, 1)]": 3,
   "[(-2, -1), (-1, -1), (0, -1), (1, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 2,
   "[(-2, -1), (-1, -2), (1, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 4,
   "[(-2, -1), (-1, -1), (0, -1), (1, -2), (1, 0), (2, 1), (1, 2), (0, 1), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (1, -2), (1, -1), (1, 0), (2, 1), (1, 2), (-1, 1), (-2, 1)]": 1
  },
  "noncensus": [
   [
    [
     -2,
     -3
    ],
    [
     -1,
     0
    ],
    [
     0,
     1
    ],
    [
     3,
     2
    ]
   ],
   [
    [
     -4,
     3
    ],
    [
     -1,
     1
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -5,
     2
    ],
    [
     -1,
     1
    ],
    [
     1,
     0
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     0,
     1
    ],
    [
     1,
     -3
    ],
    [
     1,
     3
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -5,
     1
    ],
    [
     -1,
     0
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     1,
     -2
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     1,
     0
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     1,
     0
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     1,
     0
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     1,
     0
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -4,
     -1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -4,
     -1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     -1,
     0
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     -1,
     0
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     -1,
     0
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -4,
     -1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     1,
     0
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -2
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -5,
     1
    ],
    [
     0,
     1
    ],
    [
     2,
     -1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     1,
     0
    ],
    [
     5,
     -1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ]
  ],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     1,
     -1,
     -1,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     0,
     -1,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     1,
     -2
    ],
    [
     -1,
     -1,
     2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -4,
     -2,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -3,
     -2,
     -1
    ],
    [
     0,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -2,
     1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -2,
     -3,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     1,
     1
    ],
    [
     -1,
     0,
     2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     0,
     -2,
     -1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -4,
     1,
     -2,
     -1
    ],
    [
     -6,
     -1,
     -3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -5,
     -5,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -3,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     -1,
     1,
     2,
     -1
    ],
    [
     0,
     1,
     1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -4,
     1,
     -2,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -4,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -4,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -4,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -5,
     2,
     -1,
     -1
    ],
    [
     -6,
     2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -3,
     -2,
     0,
     -1
    ],
    [
     -3,
     -2,
     1,
     -1
    ],
    [
     -5,
     -2,
     -1,
     -1
    ],
    [
     -7,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -1,
     2,
     0,
     -1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -1,
     2,
     1,
     -1
    ],
    [
     -3,
     2,
     -1,
     -1
    ],
    [
     -4,
     3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -4,
     2,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -5,
     3,
     -2,
     -1
    ],
    [
     -2,
     2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -5,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     1,
     -1,
     -1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -5,
     1,
     -2,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -5,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -1,
     -2,
     2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -6,
     -3,
     -2,
     -1
    ],
    [
     -4,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -5,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     2,
     0,
     1,
     1
    ],
    [
     1,
     0,
     1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     1,
     -1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -6,
     -3,
     -2,
     -1
    ],
    [
     -4,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     1,
     1,
     0,
     1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -3,
     2,
     -1,
     -1
    ],
    [
     -1,
     2,
     -1,
     1
    ],
    [
     -4,
     3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     1,
     -1,
     0
    ],
    [
     -3,
     2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     1,
     -1,
     -1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -5,
     2,
     -1,
     -1
    ],
    [
     -3,
     2,
     -1,
     1
    ],
    [
     -7,
     3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -3,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -5,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     1
    ],
    [
     -7,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -5,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -7,
     -3,
     -2,
     -1
    ],
    [
     -3,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     2,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -6,
     -3,
     -2,
     -1
    ],
    [
     -4,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     0
    ],
    [
     -1,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -2,
     -2
    ],
    [
     -3,
     -2,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -3,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -3,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -3,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -2,
     0
    ],
    [
     -2,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     1,
     -1
    ],
    [
     -4,
     -2,
     -1,
     -2
    ],
    [
     -5,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -3,
     -2,
     -2,
     0
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -3,
     1,
     -2,
     -1
    ],
    [
     -5,
     0,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     1,
     -1
    ],
    [
     -4,
     -2,
     -1,
     -2
    ],
    [
     -5,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -4,
     -1,
     -2,
     -2
    ],
    [
     -5,
     0,
     -2,
     -2
    ],
    [
     -7,
     -1,
     -3,
     -3
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -3,
     -2,
     0,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -4,
     -3,
     -1,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     1,
     -2,
     -1,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     0
    ],
    [
     0,
     -3,
     -2,
     0
    ]
   ]
  ],
  "statuses": {
   "rigid": 5674802,
   "def-only": 79509
  },
  "secs": 5470.2
 }
}

==> anc/output/ks_v14.json <==
{
 "polytopes-4d-14-vertices.parquet": {
  "n": 56060584,
  "nonsmoothable": 6044674,
  "bad_unit_faces": 6681744,
  "bad_long": 55996799,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 5153472,
   "[(-2, -1), (1, -1), (1, 2)]": 1002583,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 248181,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 80436,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 37637,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 60520,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 8016,
   "[(-2, -1), (-1, -1), (2, -1), (1, 2), (0, 1)]": 3102,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 1671,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 2920,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 1778,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (-1, 1)]": 168,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 1391,
   "[(-2, -1), (-1, -1), (2, -1), (1, 1), (1, 2), (-1, 0)]": 996,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 1)]": 794,
   "[(-2, -1), (0, -1), (1, -1), (2, 1), (1, 1), (-2, 1)]": 486,
   "[(-2, -1), (1, -2), (2, 1), (1, 1), (-2, 1)]": 21,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (-1, 2)]": 130,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (2, 1), (-1, 2)]": 180,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 0)]": 475,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-1, 1), (-1, 0)]": 265,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (-1, 1)]": 108,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-2, 1)]": 52,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 2), (0, 1), (-1, 1)]": 85,
   "[(-2, -1), (1, -2), (1, 0), (2, 1), (1, 1), (-2, 1), (-1, 0)]": 12,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (-1, 1)]": 26,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 128,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 45,
   "[(-2, -1), (1, -2), (1, -1), (1, 1), (1, 2), (-2, 1)]": 11,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 1), (0, 1), (-2, 1)]": 13,
   "[(-2, -1), (0, -1), (1, -2), (1, 0), (1, 1), (1, 2), (-2, 1)]": 12,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (-1, 1)]": 1,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 46,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 56,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 3,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 4,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-1, 1), (-1, 0)]": 92,
   "[(-2, -1), (0, -1), (1, -2), (1, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 4,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-2, 1)]": 11,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-2, 1)]": 16,
   "[(-2, -1), (-1, -1), (1, -2), (1, 0), (2, 1), (1, 1), (0, 1), (-2, 1)]": 3,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 32,
   "[(-2, -1), (0, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-2, 1), (-1, 0)]": 2,
   "[(-2, -1), (1, -2), (1, -1), (1, 0), (1, 1), (1, 2), (-2, 1), (-1, 0)]": 2,
   "[(-2, -1), (-1, -2), (1, -1), (1, 0), (2, 1), (1, 1), (-1, 2), (-1, 0)]": 3,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 1), (1, 2), (-2, 1), (-1, 0)]": 4,
   "[(-2, -1), (-1, -1), (-1, -2), (2, -1), (1, 0), (1, 1), (1, 2), (0, 1), (-1, 1)]": 20,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (2, 1), (1, 1), (-1, 1), (-2, 1)]": 1,
   "[(-2, -1), (-1, -2), (1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2), (-1, 1)]": 3,
   "[(-2, -1), (-1, -1), (0, -1), (1, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 4,
   "[(-2, -1), (-1, -2), (1, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 4,
   "[(-2, -1), (-1, -1), (1, -2), (1, -1), (1, 0), (1, 1), (1, 2), (0, 1), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (0, -1), (1, -2), (1, 0), (2, 1), (1, 2), (0, 1), (-2, 1)]": 1,
   "[(-2, -1), (-1, -1), (1, -2), (1, -1), (1, 0), (2, 1), (1, 2), (-1, 1), (-2, 1)]": 1
  },
  "noncensus": [
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     4
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -2
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -5,
     -3
    ],
    [
     -1,
     0
    ],
    [
     1,
     1
    ],
    [
     5,
     2
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -3,
     -1
    ],
    [
     -2,
     -1
    ],
    [
     0,
     1
    ],
    [
     5,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -3
    ],
    [
     3,
     4
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -4,
     -1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     0,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     0,
     1
    ],
    [
     1,
     -2
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     5,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -4,
     -3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     1,
     -3
    ],
    [
     1,
     2
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ]
  ],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     1,
     -1,
     -1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -2,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -2,
     -1
    ],
    [
     0,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -2,
     1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     1,
     0,
     -1,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     -2,
     -1,
     -1
    ],
    [
     2,
     -1,
     -2,
     -1
    ],
    [
     2,
     -2,
     -1,
     -1
    ],
    [
     1,
     -2,
     -2,
     -1
    ],
    [
     2,
     -3,
     -2,
     -1
    ],
    [
     3,
     -4,
     -3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -2,
     -1,
     1
    ],
    [
     -2,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     1,
     1,
     1
    ],
    [
     -1,
     0,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -4,
     1,
     -1,
     -2
    ],
    [
     -3,
     2,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     1,
     -1,
     1,
     1
    ],
    [
     1,
     -1,
     1,
     2
    ],
    [
     1,
     -1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -5,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -5,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -5,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -5,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -4,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -2,
     1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -4,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -4,
     1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     1
    ],
    [
     -5,
     1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -5,
     -5,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -5,
     -5,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     0,
     -2,
     -1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -4,
     1,
     -2,
     -1
    ],
    [
     -6,
     -1,
     -3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -4,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     0,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -4,
     1,
     -2,
     -1
    ],
    [
     -6,
     -1,
     -3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     1,
     1,
     0,
     1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -4,
     1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -4,
     1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     1
    ],
    [
     -5,
     1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     1,
     -1,
     -1
    ],
    [
     -4,
     2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -5,
     2,
     -1,
     -1
    ],
    [
     -6,
     2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     0,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     1,
     -1
    ],
    [
     -5,
     -2,
     -1,
     -1
    ],
    [
     -7,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -3,
     -2,
     0,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     1,
     -1
    ],
    [
     -5,
     -2,
     -1,
     -1
    ],
    [
     -7,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -5,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -2,
     -1,
     1
    ],
    [
     -6,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -5,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -6,
     -3,
     -2,
     -1
    ],
    [
     -4,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     2,
     -1,
     0
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -2,
     2,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -3,
     3,
     -2,
     -1
    ],
    [
     -2,
     2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -6,
     -3,
     -2,
     -1
    ],
    [
     -4,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     2,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -6,
     -3,
     -2,
     -1
    ],
    [
     -4,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -5,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -7,
     -3,
     -2,
     -1
    ],
    [
     -3,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     1,
     -1,
     0
    ],
    [
     -3,
     2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -4,
     1,
     -1,
     -1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -4,
     2,
     -1,
     -1
    ],
    [
     -5,
     2,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -7,
     3,
     -2,
     -1
    ],
    [
     -3,
     2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     1,
     -1,
     1,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -4,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -2,
     1,
     2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -2
    ],
    [
     -3,
     0,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -2
    ],
    [
     -3,
     0,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     0
    ],
    [
     -1,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -3,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -3,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -3,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -3,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     -1,
     1,
     -1
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -2,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -3,
     1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     1,
     2
    ],
    [
     -2,
     0,
     2,
     1
    ],
    [
     -3,
     0,
     2,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -3,
     1,
     -1,
     -2
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -5,
     0,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     0
    ],
    [
     -3,
     -3,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     0,
     -2,
     0
    ],
    [
     -3,
     -1,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -4,
     -3,
     -1,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -4,
     -1,
     -2,
     -2
    ],
    [
     -5,
     0,
     -2,
     -2
    ],
    [
     -7,
     -1,
     -3,
     -3
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     -2,
     1,
     -1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     1
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -2,
     0
    ],
    [
     -3,
     0,
     -2,
     0
    ]
   ]
  ],
  "statuses": {
   "rigid": 6590911,
   "def-only": 90833
  },
  "secs": 13908.1
 }
}

==> anc/output/ks_v15.json <==
{
 "polytopes-4d-15-vertices.parquet": {
  "n": 64085869,
  "nonsmoothable": 6111021,
  "bad_unit_faces": 6669122,
  "bad_long": 64013004,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 5417302,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 57599,
   "[(-2, -1), (1, -1), (1, 2)]": 770965,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 264254,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 8713,
   "[(-2, -1), (-1, -1), (2, -1), (1, 2), (0, 1)]": 2311,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 59614,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 23690,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 3940,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 1145,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 1393,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 1)]": 909,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 0)]": 473,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 1320,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (-1, 1)]": 91,
   "[(-2, -1), (-1, -1), (2, -1), (1, 1), (1, 2), (-1, 0)]": 802,
   "[(-2, -1), (0, -1), (1, -1), (2, 1), (1, 1), (-2, 1)]": 355,
   "[(-2, -1), (1, -2), (2, 1), (1, 1), (-2, 1)]": 3,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (-1, 2)]": 80,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (2, 1), (-1, 2)]": 124,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (-1, 1)]": 56,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-1, 1), (-1, 0)]": 156,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-2, 1)]": 12,
   "[(-2, -1), (1, -2), (1, -1), (1, 1), (1, 2), (-2, 1)]": 9,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 150,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 2), (0, 1), (-1, 1)]": 68,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (-1, 1)]": 7,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 28,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 2), (-2, 1)]": 3,
   "[(-2, -1), (1, -2), (1, 0), (2, 1), (1, 1), (-2, 1), (-1, 0)]": 7,
   "[(-2, -1), (0, -1), (1, -2), (1, 0), (1, 1), (1, 2), (-2, 1)]": 14,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 1), (0, 1), (-2, 1)]": 12,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 32,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 27,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-1, 1), (-1, 0)]": 66,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 1,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 1,
   "[(-2, -1), (0, -1), (1, -2), (1, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 7,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-2, 1)]": 10,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 32,
   "[(-2, -1), (0, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-2, 1), (-1, 0)]": 2,
   "[(-2, -1), (1, -2), (1, -1), (1, 0), (1, 1), (1, 2), (-2, 1), (-1, 0)]": 2,
   "[(-2, -1), (-1, -1), (1, -2), (1, 0), (2, 1), (1, 1), (0, 1), (-2, 1)]": 1,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 1), (1, 2), (-2, 1), (-1, 0)]": 3,
   "[(-2, -1), (-1, -1), (-1, -2), (2, -1), (1, 0), (1, 1), (1, 2), (0, 1), (-1, 1)]": 12,
   "[(-2, -1), (-1, -1), (0, -1), (1, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 4,
   "[(-2, -1), (-1, -1), (1, -2), (1, -1), (1, 0), (1, 1), (1, 2), (0, 1), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (0, -1), (1, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 8
  },
  "noncensus": [
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -5,
     2
    ],
    [
     -1,
     1
    ],
    [
     1,
     0
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     4
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     4
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     4
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     4
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -2
    ],
    [
     0,
     -1
    ],
    [
     3,
     4
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     4
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -5,
     -3
    ],
    [
     -1,
     0
    ],
    [
     1,
     1
    ],
    [
     5,
     2
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ]
  ],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     -2,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     1,
     0,
     -1,
     -1
    ],
    [
     1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     1,
     -1,
     -1,
     1
    ],
    [
     1,
     -2,
     -1,
     -1
    ],
    [
     1,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     1,
     -1,
     1,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -4,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     0,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -2,
     -1,
     1
    ],
    [
     -2,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -2,
     -1,
     1
    ],
    [
     -2,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -2,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -3,
     1,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     1,
     0,
     -1,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     -1,
     -2,
     -1
    ],
    [
     1,
     -2,
     -1,
     -1
    ],
    [
     2,
     -1,
     -2,
     -1
    ],
    [
     2,
     -2,
     -1,
     -1
    ],
    [
     1,
     -2,
     -2,
     -1
    ],
    [
     2,
     -3,
     -2,
     -1
    ],
    [
     3,
     -4,
     -3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -2,
     -1,
     1
    ],
    [
     -2,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -3,
     -1
    ],
    [
     -3,
     -3,
     -4,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     1,
     -1
    ],
    [
     -4,
     -3,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     1,
     0,
     -1,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     2,
     -1,
     -1,
     -1
    ],
    [
     1,
     -2,
     -1,
     -1
    ],
    [
     2,
     -1,
     -2,
     -1
    ],
    [
     2,
     -2,
     -1,
     -1
    ],
    [
     1,
     -2,
     -2,
     -1
    ],
    [
     2,
     -3,
     -2,
     -1
    ],
    [
     3,
     -4,
     -3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -4,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -3,
     1,
     -2,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -4,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -3,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     1,
     -1,
     1
    ],
    [
     0,
     1,
     -1,
     2
    ],
    [
     -1,
     2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -5,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -5,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -5,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -5,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -3,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -3,
     1,
     -2,
     -1
    ],
    [
     -2,
     1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -4,
     1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     1
    ],
    [
     -5,
     1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     2,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     0,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -4,
     1,
     -2,
     -1
    ],
    [
     -6,
     -1,
     -3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -5,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -4,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -5,
     1,
     -2,
     -1
    ],
    [
     -2,
     1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ],
    [
     -3,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     0,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     1,
     -1
    ],
    [
     -5,
     -2,
     -1,
     -1
    ],
    [
     -7,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ],
    [
     -3,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -5,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -2,
     -1,
     1
    ],
    [
     -6,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -6,
     -3,
     -2,
     -1
    ],
    [
     -4,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -6,
     -3,
     -2,
     -1
    ],
    [
     -4,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     1,
     1,
     1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     0,
     1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     1,
     -1,
     1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -4,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     1,
     -1,
     1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     0
    ],
    [
     -2,
     -1,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     1,
     1,
     1
    ],
    [
     -1,
     0,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -1,
     -2,
     0
    ],
    [
     0,
     -1,
     -1,
     2
    ],
    [
     -2,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -5,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     1
    ],
    [
     -1,
     -1,
     -2,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     1
    ],
    [
     -1,
     -1,
     -2,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     1,
     0,
     1,
     1
    ],
    [
     1,
     -1,
     1,
     1
    ],
    [
     1,
     -1,
     1,
     2
    ],
    [
     1,
     -1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     1,
     0,
     -1
    ],
    [
     -3,
     1,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -2,
     1,
     -1,
     1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     1,
     0,
     1,
     1
    ],
    [
     1,
     1,
     1,
     1
    ],
    [
     1,
     1,
     1,
     2
    ],
    [
     1,
     1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     2,
     -1,
     -1
    ],
    [
     -2,
     1,
     -2,
     -2
    ],
    [
     -3,
     2,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     1,
     0,
     -1,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -2
    ],
    [
     -3,
     0,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     1,
     1,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -4,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -3,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     0
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     0,
     2,
     -2,
     -1
    ],
    [
     -1,
     2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -1,
     2,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     2,
     0,
     -1
    ],
    [
     0,
     1,
     -1,
     1
    ],
    [
     -2,
     1,
     -2,
     1
    ],
    [
     -3,
     3,
     -2,
     0
    ],
    [
     -1,
     2,
     -2,
     1
    ],
    [
     -3,
     3,
     -3,
     1
    ],
    [
     -2,
     2,
     -3,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     1,
     -2,
     -1,
     0
    ],
    [
     1,
     -2,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     0,
     -3,
     -2,
     0
    ],
    [
     -1,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     0,
     -2,
     0
    ],
    [
     -3,
     -1,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     0
    ],
    [
     -3,
     -3,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -2
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -3,
     -2,
     0,
     -2
    ],
    [
     -3,
     -3,
     1,
     -3
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -3,
     -2,
     0,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -4,
     -3,
     -1,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -2,
     0,
     0
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -2,
     1,
     -1
    ],
    [
     -4,
     -3,
     0,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -3,
     1,
     -1,
     -2
    ],
    [
     -3,
     1,
     -2,
     -1
    ],
    [
     -3,
     1,
     -2,
     -2
    ],
    [
     -5,
     0,
     -2,
     -2
    ],
    [
     -6,
     1,
     -3,
     -3
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -3,
     1,
     -1,
     -2
    ],
    [
     -3,
     1,
     -2,
     -1
    ],
    [
     -3,
     1,
     -2,
     -2
    ],
    [
     -5,
     0,
     -2,
     -2
    ],
    [
     -6,
     1,
     -3,
     -3
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     0,
     -3,
     0,
     -2
    ],
    [
     -1,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     -3,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     1,
     1,
     1
    ],
    [
     -2,
     2,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     1,
     2,
     0
    ],
    [
     -3,
     2,
     2,
     0
    ]
   ]
  ],
  "statuses": {
   "rigid": 6584497,
   "def-only": 84625
  },
  "secs": 23856.9
 }
}

==> anc/output/ks_v16.json <==
{
 "polytopes-4d-16-vertices.parquet": {
  "n": 65615931,
  "nonsmoothable": 5359443,
  "bad_unit_faces": 5768307,
  "bad_long": 65542398,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 4893875,
   "[(-2, -1), (1, -1), (1, 2)]": 496143,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 37487,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 234725,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 7503,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 44244,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 12167,
   "[(-2, -1), (-1, -1), (2, -1), (1, 2), (0, 1)]": 1261,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 4223,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 757,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 949,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 1)]": 879,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 802,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (-1, 1)]": 60,
   "[(-2, -1), (-1, -1), (2, -1), (1, 1), (1, 2), (-1, 0)]": 446,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 0)]": 409,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (-1, 1)]": 31,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (-1, 2)]": 22,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (2, 1), (-1, 2)]": 47,
   "[(-2, -1), (0, -1), (1, -1), (2, 1), (1, 1), (-2, 1)]": 201,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-2, 1)]": 3,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-1, 1), (-1, 0)]": 66,
   "[(-2, -1), (1, -2), (1, -1), (1, 1), (1, 2), (-2, 1)]": 6,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 155,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 14,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 2), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 2), (0, 1), (-1, 1)]": 21,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (-1, 1)]": 3,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 17,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 13,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 1), (0, 1), (-2, 1)]": 9,
   "[(-2, -1), (0, -1), (1, -2), (1, 0), (1, 1), (1, 2), (-2, 1)]": 7,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-2, 1)]": 8,
   "[(-2, -1), (0, -1), (1, -2), (1, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 5,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-1, 1), (-1, 0)]": 28,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 24,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 1), (1, 2), (-2, 1), (-1, 0)]": 1,
   "[(-2, -1), (-1, -1), (0, -1), (1, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 8,
   "[(-2, -1), (-1, -1), (0, -1), (1, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 4,
   "[(-2, -1), (-1, -1), (1, -2), (1, -1), (1, 0), (1, 1), (1, 2), (0, 1), (-2, 1)]": 2
  },
  "noncensus": [
   [
    [
     -3,
     -1
    ],
    [
     -2,
     -1
    ],
    [
     0,
     1
    ],
    [
     5,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -5,
     2
    ],
    [
     -1,
     1
    ],
    [
     1,
     0
    ],
    [
     5,
     -3
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     4
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -3,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     3,
     4
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     3
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     3,
     -2
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -2,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     2
    ],
    [
     4,
     -3
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     4
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -5,
     -1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     3
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     1,
     -2
    ],
    [
     3,
     -2
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     1,
     -3
    ],
    [
     1,
     2
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -2
    ],
    [
     0,
     -1
    ],
    [
     3,
     4
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -4,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     1,
     0
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -2,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     3
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     3,
     -2
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ]
  ],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     1,
     -1,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     1,
     0,
     -1,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     1,
     0,
     -1,
     -1
    ],
    [
     1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     1,
     -1,
     -1,
     1
    ],
    [
     1,
     -2,
     -1,
     -1
    ],
    [
     1,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     0,
     0,
     -1
    ],
    [
     1,
     0,
     -1,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     1,
     0,
     -1,
     -1
    ],
    [
     1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     1,
     -1,
     -1,
     1
    ],
    [
     1,
     -2,
     -1,
     -1
    ],
    [
     1,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     1,
     -1
    ],
    [
     -4,
     -3,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     2
    ],
    [
     -2,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -2,
     -1,
     1
    ],
    [
     -2,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -2,
     -1,
     1
    ],
    [
     -2,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -3,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -2,
     -1,
     1
    ],
    [
     -2,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -3,
     1,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -3,
     -1
    ],
    [
     -3,
     -3,
     -4,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -4,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -2,
     -1,
     1,
     2
    ],
    [
     -2,
     -1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -5,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -4,
     1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     1
    ],
    [
     -5,
     1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     2,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -5,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     2,
     1
    ],
    [
     -2,
     -1,
     1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     0
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -6,
     -3,
     -2,
     -1
    ],
    [
     -4,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -2
    ],
    [
     -2,
     -1,
     1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     1,
     -1,
     1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -4,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     -2,
     0
    ],
    [
     -3,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -3,
     -1,
     -2,
     0
    ],
    [
     -2,
     -1,
     -1,
     2
    ],
    [
     -3,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -4,
     1,
     -2,
     -1
    ],
    [
     -5,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -2
    ],
    [
     -1,
     -1,
     2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ],
    [
     -5,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     0,
     -2,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -2,
     1
    ],
    [
     -1,
     -3,
     -2,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     1,
     -1,
     1,
     2
    ],
    [
     -5,
     -1,
     -1,
     -2
    ],
    [
     -5,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -4,
     -1,
     -2
    ],
    [
     -4,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -4,
     -1,
     -2
    ],
    [
     -4,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -4,
     -2,
     -1
    ],
    [
     -4,
     -4,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     1,
     0,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -4,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     0,
     1,
     1,
     1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -3,
     1,
     -2,
     1
    ],
    [
     -1,
     1,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -3,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     1,
     -1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -6,
     -2,
     -2,
     -1
    ],
    [
     -7,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -3,
     -3,
     -2,
     1
    ],
    [
     -1,
     -2,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     1,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -5,
     -4,
     -1,
     -2
    ],
    [
     -5,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     0,
     2,
     -1
    ],
    [
     -2,
     -1,
     2,
     0
    ],
    [
     -2,
     -1,
     2,
     -1
    ],
    [
     -3,
     -1,
     3,
     -1
    ],
    [
     -4,
     -1,
     3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -4,
     0,
     -2,
     -1
    ],
    [
     -3,
     1,
     -2,
     0
    ],
    [
     -3,
     1,
     -2,
     -1
    ],
    [
     -5,
     1,
     -3,
     -1
    ],
    [
     -6,
     1,
     -3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -2,
     0,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     1,
     -1
    ],
    [
     -4,
     -2,
     -1,
     -1
    ],
    [
     -6,
     -2,
     -2,
     -1
    ],
    [
     -6,
     -3,
     0,
     -2
    ],
    [
     -7,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     1,
     -2,
     -1,
     0
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     1,
     -2,
     -1,
     1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -3,
     -2,
     0
    ],
    [
     -1,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     0,
     -2
    ],
    [
     -3,
     -3,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -3,
     -2,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     2
    ],
    [
     -2,
     -1,
     -1,
     2
    ],
    [
     -3,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     0,
     -2,
     0
    ],
    [
     -3,
     -1,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     0,
     -2,
     0
    ],
    [
     -3,
     -1,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     0
    ],
    [
     -3,
     -3,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     0
    ],
    [
     -3,
     -3,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     0,
     -2,
     0
    ],
    [
     -3,
     1,
     -2,
     -1
    ],
    [
     -4,
     0,
     -3,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -2
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -3,
     -2,
     0,
     -2
    ],
    [
     -3,
     -3,
     1,
     -3
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -2
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -3,
     -2,
     0,
     -2
    ],
    [
     -3,
     -3,
     1,
     -3
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -3,
     1,
     -1,
     -2
    ],
    [
     -3,
     1,
     -2,
     -1
    ],
    [
     -3,
     1,
     -2,
     -2
    ],
    [
     -5,
     0,
     -2,
     -2
    ],
    [
     -6,
     1,
     -3,
     -3
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     -3,
     1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -2,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -2
    ],
    [
     0,
     -3,
     0,
     -2
    ]
   ]
  ],
  "statuses": {
   "rigid": 5703580,
   "def-only": 64727
  },
  "secs": 24332.9
 }
}

==> anc/output/ks_v17.json <==
{
 "polytopes-4d-17-vertices.parquet": {
  "n": 59972682,
  "nonsmoothable": 4058094,
  "bad_unit_faces": 4309224,
  "bad_long": 59906669,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 3794894,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 28043,
   "[(-2, -1), (1, -1), (1, 2)]": 261316,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 173801,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 19393,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 5280,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 3805,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 4570,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 563,
   "[(-2, -1), (-1, -1), (2, -1), (1, 2), (0, 1)]": 450,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 1)]": 684,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 408,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 352,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (-1, 1)]": 24,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 0)]": 251,
   "[(-2, -1), (-1, -1), (2, -1), (1, 1), (1, 2), (-1, 0)]": 182,
   "[(-2, -1), (0, -1), (1, -1), (2, 1), (1, 1), (-2, 1)]": 72,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (-1, 1)]": 25,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (-1, 2)]": 3,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (2, 1), (-1, 2)]": 2,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-2, 1)]": 1,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-1, 1), (-1, 0)]": 14,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (-1, 1)]": 1,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (-1, 1)]": 4,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 2), (0, 1), (-1, 1)]": 9,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 8,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 114,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 18,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 3,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 3,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 13,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 13,
   "[(-2, -1), (0, -1), (1, -2), (1, 0), (1, 1), (1, 2), (-2, 1)]": 2,
   "[(-2, -1), (0, -1), (1, -2), (2, 1), (1, 1), (0, 1), (-2, 1)]": 1,
   "[(-2, -1), (0, -1), (1, -2), (1, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (1, -2), (1, -1), (1, 0), (1, 1), (1, 2), (0, 1), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (0, -1), (1, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-2, 1)]": 2,
   "[(-2, -1), (-1, -1), (0, -1), (1, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 8
  },
  "noncensus": [
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     4
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     4
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     4
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -2
    ],
    [
     0,
     -1
    ],
    [
     3,
     4
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -2,
     3
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     3,
     -2
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     4
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     3
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     3,
     -2
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -2,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -2,
     3
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     3,
     -2
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -2
    ],
    [
     0,
     -1
    ],
    [
     3,
     4
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     3
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     3,
     -2
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -4,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -2,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ]
  ],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     1
    ],
    [
     -1,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     0,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -4,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -3,
     -1,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     2,
     1
    ],
    [
     -1,
     -1,
     1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -2,
     -1,
     1
    ],
    [
     -2,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -2,
     -1,
     1
    ],
    [
     -2,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -3,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     2
    ],
    [
     -2,
     -1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     2,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     2,
     1
    ],
    [
     -2,
     -1,
     1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     2,
     1
    ],
    [
     -2,
     -1,
     1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     2,
     1
    ],
    [
     -2,
     -1,
     1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     -1,
     -2
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -2,
     1,
     2
    ],
    [
     -1,
     -1,
     0,
     2
    ],
    [
     -1,
     1,
     -2,
     -3
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     0,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -2,
     0
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     0,
     1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     1,
     -2,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -2,
     1,
     1
    ],
    [
     -2,
     1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -3,
     0,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     1,
     1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -3,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     -2,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     -1,
     2,
     -1
    ],
    [
     -3,
     -1,
     0,
     -2
    ],
    [
     -3,
     -1,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     2
    ],
    [
     -1,
     -1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -3,
     -1,
     0,
     -2
    ],
    [
     -2,
     -1,
     2,
     -1
    ],
    [
     -3,
     -1,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -2,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     1,
     -2
    ],
    [
     -1,
     -3,
     2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -4,
     -3,
     -1,
     -2
    ],
    [
     -5,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -4,
     -2,
     -1
    ],
    [
     -3,
     -5,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -3,
     -1,
     1,
     -2
    ],
    [
     -2,
     -1,
     2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -5,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ],
    [
     -4,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ],
    [
     -4,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     1,
     -2
    ],
    [
     -1,
     -1,
     -1,
     2
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     -5,
     1,
     -2,
     -1
    ],
    [
     -5,
     1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     1,
     1,
     -1
    ],
    [
     -4,
     1,
     -2,
     -1
    ],
    [
     -4,
     1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     0,
     -2,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -4,
     1,
     -2,
     -1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ],
    [
     -6,
     -1,
     -3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ],
    [
     -5,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -5,
     -4,
     -1,
     -2
    ],
    [
     -5,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     1,
     0,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -3,
     2,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -4,
     1,
     -1,
     -1
    ],
    [
     -3,
     2,
     1,
     -1
    ],
    [
     -4,
     2,
     -1,
     -1
    ],
    [
     -6,
     2,
     -2,
     -1
    ],
    [
     -7,
     3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -2,
     -1,
     2,
     -1
    ],
    [
     -1,
     -2,
     2,
     -1
    ],
    [
     -2,
     -2,
     3,
     -1
    ],
    [
     -3,
     -3,
     3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -3,
     -4,
     -2,
     -1
    ],
    [
     -4,
     -3,
     -2,
     -1
    ],
    [
     -5,
     -5,
     -3,
     -1
    ],
    [
     -6,
     -6,
     -3,
     -2
    ],
    [
     -7,
     -7,
     -4,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ],
    [
     -5,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -3,
     -2,
     0
    ],
    [
     -3,
     -3,
     -2,
     -1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ],
    [
     -5,
     -4,
     -3,
     -1
    ],
    [
     -6,
     -4,
     -3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -4,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     0,
     2
    ],
    [
     -3,
     -1,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -2,
     2,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     2,
     -1,
     0
    ],
    [
     -2,
     2,
     -1,
     -1
    ],
    [
     -3,
     3,
     -1,
     -1
    ],
    [
     -4,
     3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -2,
     2,
     -1,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -1,
     1,
     1,
     -1
    ],
    [
     -1,
     2,
     0,
     -1
    ],
    [
     -2,
     3,
     -1,
     -1
    ],
    [
     -2,
     0,
     2,
     -1
    ],
    [
     -3,
     2,
     1,
     -2
    ],
    [
     -3,
     3,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -4,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     1,
     1,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -3,
     1,
     -2,
     0
    ],
    [
     -4,
     1,
     -1,
     -2
    ],
    [
     -4,
     1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     -3,
     1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     2
    ],
    [
     -1,
     1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     1,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     0,
     -3,
     0,
     -2
    ],
    [
     -1,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     -1,
     2,
     1,
     0
    ],
    [
     -2,
     2,
     1,
     -1
    ],
    [
     -3,
     0,
     0,
     -2
    ],
    [
     -3,
     1,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     1,
     -2,
     -1,
     0
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -3,
     -2,
     0
    ],
    [
     -1,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     1
    ],
    [
     -3,
     0,
     -2,
     0
    ],
    [
     -3,
     -1,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     0,
     0,
     -2
    ],
    [
     -3,
     -1,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     1,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     0,
     -2
    ],
    [
     -3,
     -3,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -2,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -2,
     0
    ],
    [
     -1,
     -3,
     -3,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     -1,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     0,
     -2
    ],
    [
     -3,
     -3,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     1,
     -1,
     -1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     1,
     -2,
     -2,
     1
    ],
    [
     0,
     -2,
     -1,
     1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -1,
     -2,
     -2,
     0
    ],
    [
     0,
     -3,
     -3,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     0
    ],
    [
     -3,
     -3,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -3,
     0,
     1,
     -2
    ],
    [
     -3,
     -2,
     0,
     -2
    ],
    [
     -4,
     -2,
     1,
     -3
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -2
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     -3,
     -2,
     0,
     -2
    ],
    [
     -3,
     -3,
     1,
     -3
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -2,
     -2
    ],
    [
     -1,
     0,
     -2,
     -2
    ]
   ]
  ],
  "statuses": {
   "rigid": 4267741,
   "def-only": 41483
  },
  "secs": 26573.4
 }
}

==> anc/output/ks_v18.json <==
{
 "polytopes-4d-18-vertices.parquet": {
  "n": 48703033,
  "nonsmoothable": 2610026,
  "bad_unit_faces": 2737464,
  "bad_long": 48650016,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 2486716,
   "[(-2, -1), (1, -1), (1, 2)]": 109051,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 106168,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 14348,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 2942,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 7717,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 2681,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 312,
   "[(-2, -1), (-1, -1), (2, -1), (1, 2), (0, 1)]": 122,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 1177,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 249,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 1)]": 369,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 92,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (-1, 1)]": 4,
   "[(-2, -1), (-1, -1), (2, -1), (1, 1), (1, 2), (-1, 0)]": 59,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 0)]": 98,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (-1, 1)]": 7,
   "[(-2, -1), (0, -1), (1, -1), (2, 1), (1, 1), (-2, 1)]": 22,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (-1, 1)]": 2,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-1, 1), (-1, 0)]": 3,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 7,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (-1, 1)]": 4,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 2,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 2), (0, 1), (-1, 1)]": 6,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 65,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 2,
   "[(-2, -1), (-1, -2), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 1,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 6,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 7,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-1, 1), (-1, 0)]": 2,
   "[(-2, -1), (-1, -1), (0, -1), (1, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 8
  },
  "noncensus": [
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     4
    ]
   ],
   [
    [
     -3,
     4
    ],
    [
     0,
     -1
    ],
    [
     1,
     -2
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     2
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     2,
     -3
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -3
    ],
    [
     -1,
     2
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -2,
     3
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     3,
     -2
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -2
    ],
    [
     1,
     3
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -2
    ],
    [
     1,
     3
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -4,
     3
    ],
    [
     1,
     -2
    ],
    [
     1,
     0
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ]
  ],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     1
    ],
    [
     -1,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     -2,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -3,
     -1,
     1,
     -2
    ],
    [
     -2,
     -1,
     2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -3,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -1,
     -3,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     -1,
     -2
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     1,
     2
    ],
    [
     -1,
     -2,
     1,
     2
    ],
    [
     -1,
     -1,
     0,
     2
    ],
    [
     -1,
     1,
     -2,
     -3
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     1
    ],
    [
     -1,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     -2,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -2,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     0,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -2,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     1
    ],
    [
     -1,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -2,
     0
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -2,
     1,
     1
    ],
    [
     -2,
     1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -3,
     0,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     -2,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -1,
     -1,
     2,
     1
    ],
    [
     -1,
     -1,
     1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     0,
     -2,
     1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -4,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -4,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -1,
     -3,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -4,
     -2,
     -1
    ],
    [
     -3,
     -4,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     2,
     -1,
     -1
    ],
    [
     -4,
     1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     2
    ],
    [
     -3,
     -1,
     1,
     -2
    ],
    [
     -4,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ],
    [
     -2,
     -2,
     -3,
     -1
    ],
    [
     -3,
     -3,
     -3,
     -2
    ],
    [
     -3,
     -3,
     -4,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     2,
     -1
    ],
    [
     -1,
     -2,
     2,
     -1
    ],
    [
     -2,
     -2,
     3,
     -1
    ],
    [
     -3,
     -3,
     3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     -2,
     1,
     -1,
     1
    ],
    [
     -5,
     1,
     -1,
     -2
    ],
    [
     -5,
     1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -4,
     -2,
     -1
    ],
    [
     -4,
     -4,
     -1,
     -2
    ],
    [
     -5,
     -5,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -3,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -2,
     0,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -2,
     1,
     -1
    ],
    [
     -4,
     -2,
     -2,
     -1
    ],
    [
     -6,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -5,
     -2,
     -2,
     -1
    ],
    [
     -5,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -3,
     -3,
     0,
     -2
    ],
    [
     -3,
     -3,
     -2,
     0
    ],
    [
     -4,
     -4,
     -2,
     -1
    ],
    [
     -4,
     -4,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     0,
     1,
     1,
     2
    ],
    [
     -2,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -3,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -4,
     -1,
     -2
    ],
    [
     -1,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -3,
     -1,
     1,
     -2
    ],
    [
     -2,
     -1,
     2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -5,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ],
    [
     -3,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     1,
     -2,
     1
    ],
    [
     -2,
     -2,
     1,
     1
    ],
    [
     -2,
     -1,
     0,
     2
    ],
    [
     -2,
     0,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     0
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -4,
     0,
     -2,
     -1
    ],
    [
     -5,
     -1,
     -3,
     -1
    ],
    [
     -6,
     -1,
     -3,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -4,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -3,
     -1,
     -1
    ],
    [
     -4,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -5,
     -1,
     -1,
     -2
    ],
    [
     -5,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -2,
     2,
     -1,
     0
    ],
    [
     -4,
     1,
     -1,
     -2
    ],
    [
     -3,
     2,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     2
    ],
    [
     -1,
     1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -3,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -4,
     -1,
     -2
    ],
    [
     -1,
     -4,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     2,
     -1
    ],
    [
     -2,
     2,
     -1,
     -1
    ],
    [
     -3,
     0,
     1,
     -2
    ],
    [
     -3,
     1,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     1,
     -2,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     1,
     -2,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     0,
     -3,
     -2,
     0
    ],
    [
     -1,
     -2,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     1,
     -2,
     0,
     -1
    ],
    [
     0,
     -2,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     0,
     -3,
     0,
     -2
    ],
    [
     -1,
     -2,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     1,
     -1,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     -3,
     0,
     0,
     -2
    ],
    [
     -3,
     1,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -2,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -2,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -2
    ],
    [
     -1,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     1,
     -1,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     0,
     -2
    ],
    [
     -3,
     -3,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     1,
     -1,
     -1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     1,
     -2,
     -2,
     1
    ],
    [
     0,
     -2,
     -1,
     1
    ],
    [
     -1,
     -2,
     -2,
     0
    ],
    [
     0,
     -3,
     -3,
     1
    ]
   ]
  ],
  "statuses": {
   "rigid": 2715582,
   "def-only": 21882
  },
  "secs": 25928.3
 }
}

==> anc/output/ks_v19.json <==
{
 "polytopes-4d-19-vertices.parquet": {
  "n": 34847821,
  "nonsmoothable": 1406353,
  "bad_unit_faces": 1459531,
  "bad_long": 34809481,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 1360632,
   "[(-2, -1), (1, -1), (1, 2)]": 34323,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 51965,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 2212,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 5622,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 1317,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 1546,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 122,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 143,
   "[(-2, -1), (-1, -1), (2, -1), (1, 2), (0, 1)]": 11,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 194,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 1)]": 136,
   "[(-2, -1), (-1, -1), (2, -1), (1, 1), (1, 2), (-1, 0)]": 9,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 16,
   "[(-2, -1), (0, -1), (1, -1), (2, 1), (1, 1), (-2, 1)]": 3,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 0)]": 29,
   "[(-2, -1), (0, -1), (2, -1), (1, 0), (1, 2), (-1, 1), (-1, 0)]": 1,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1), (-1, 0)]": 2,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (-1, 1)]": 4,
   "[(-2, -1), (-1, -2), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 3,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 32,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 2)]": 1,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 1)]": 2,
   "[(-2, -1), (-1, -1), (1, -1), (2, -1), (1, 1), (1, 2), (-1, 1), (-1, 0)]": 2
  },
  "noncensus": [
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     4
    ],
    [
     1,
     -2
    ],
    [
     1,
     -1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -1,
     -2
    ],
    [
     -1,
     3
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -2,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     -2
    ],
    [
     1,
     3
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ]
  ],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     2,
     1
    ],
    [
     -2,
     -1,
     1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     0,
     -1
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     2,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     -2,
     1,
     1
    ],
    [
     -1,
     -3,
     1,
     1
    ],
    [
     -1,
     2,
     -1,
     -2
    ],
    [
     -1,
     2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     2,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     0,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -2,
     0
    ],
    [
     -1,
     -2,
     1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -2,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     0,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -2,
     0,
     1
    ],
    [
     -1,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -2,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     1,
     -2,
     -1
    ],
    [
     -3,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     0,
     -1,
     -1,
     2
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     2,
     -1
    ],
    [
     -3,
     -1,
     0,
     -2
    ],
    [
     -3,
     -1,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     2
    ],
    [
     -1,
     -1,
     2,
     1
    ],
    [
     -1,
     -1,
     1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     0,
     -2,
     1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     1
    ],
    [
     -2,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -2,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -2,
     -2,
     -2,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ],
    [
     -3,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -1,
     -1,
     2,
     1
    ],
    [
     -1,
     -1,
     1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -3,
     -2,
     1,
     -1
    ],
    [
     -3,
     -2,
     -2,
     -1
    ],
    [
     -4,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     1,
     1,
     0
    ],
    [
     0,
     1,
     0,
     1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -2,
     1,
     1,
     -1
    ],
    [
     -2,
     1,
     -1,
     1
    ],
    [
     -5,
     1,
     -2,
     -1
    ],
    [
     -5,
     1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ],
    [
     -1,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -1,
     -1,
     2,
     1
    ],
    [
     -1,
     -1,
     1,
     2
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -1,
     -1,
     2,
     1
    ],
    [
     -1,
     -1,
     1,
     2
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -2,
     0
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -3,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -4,
     -2,
     -1
    ],
    [
     -1,
     -4,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -3,
     1,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -4,
     0,
     -2,
     -1
    ],
    [
     -3,
     -3,
     0,
     -2
    ],
    [
     -4,
     -2,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -3,
     -1,
     -1
    ],
    [
     -3,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     0
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -4,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     0,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ],
    [
     -4,
     -1,
     -2,
     -1
    ],
    [
     -5,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -1,
     -1,
     1,
     2
    ],
    [
     -1,
     -1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     1,
     1,
     -1
    ],
    [
     -2,
     1,
     1,
     -2
    ],
    [
     -2,
     1,
     -2,
     1
    ],
    [
     -2,
     2,
     -1,
     0
    ],
    [
     -2,
     2,
     0,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -2,
     -1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ],
    [
     -1,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -3,
     -1,
     -1,
     -2
    ],
    [
     0,
     -1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -2,
     -2
    ],
    [
     -1,
     0,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     2,
     -2,
     -2
    ],
    [
     -1,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     1,
     -2,
     -1,
     0
    ],
    [
     1,
     -1,
     -1,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     1,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     1,
     1,
     0
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -2,
     0,
     -2
    ],
    [
     0,
     -3,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -2,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ]
  ],
  "statuses": {
   "rigid": 1450387,
   "def-only": 9144
  },
  "secs": 22220.3
 }
}

==> anc/output/ks_v20.json <==
{
 "polytopes-4d-20-vertices.parquet": {
  "n": 21913680,
  "nonsmoothable": 623304,
  "bad_unit_faces": 641365,
  "bad_long": 21888655,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 610301,
   "[(-2, -1), (1, -1), (1, 2)]": 7689,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 19808,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 460,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 1689,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 457,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 638,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 58,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 46,
   "[(-2, -1), (2, -1), (1, 2), (-1, 0)]": 9,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 1)]": 24,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 2), (0, 1), (-1, 0)]": 4,
   "[(-2, -1), (-1, -1), (0, -1), (2, -1), (1, 1), (1, 2), (0, 1), (-1, 0)]": 11,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 2
  },
  "noncensus": [
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     1,
     0
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     1,
     0
    ],
    [
     4,
     -1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     0,
     1
    ],
    [
     1,
     0
    ],
    [
     3,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     -1,
     2
    ],
    [
     1,
     -1
    ],
    [
     4,
     -3
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -4,
     1
    ],
    [
     -1,
     0
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     -1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     1,
     0
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     0,
     -1
    ],
    [
     0,
     1
    ],
    [
     1,
     -3
    ],
    [
     1,
     2
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     0
    ],
    [
     -1,
     1
    ],
    [
     -1,
     2
    ],
    [
     1,
     -1
    ],
    [
     4,
     -3
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ]
  ],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     1,
     1,
     -1,
     -1
    ],
    [
     1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -1,
     -2,
     0,
     1
    ],
    [
     1,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     2,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -2,
     1,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     2,
     -1,
     -1
    ],
    [
     -1,
     -2,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     0,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -2,
     0
    ],
    [
     -1,
     -2,
     1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     0,
     -2,
     -1
    ],
    [
     -1,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     1,
     -2,
     0
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -2,
     -1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     -2,
     1,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     2
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     0,
     -3,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -4,
     -2,
     -1
    ],
    [
     -1,
     -4,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -2
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -2,
     -1,
     0,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     1,
     -1
    ],
    [
     -4,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     1,
     -2,
     1
    ],
    [
     -1,
     -2,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     2
    ],
    [
     -1,
     0,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ],
    [
     -1,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -2
    ],
    [
     0,
     -1,
     -1,
     2
    ],
    [
     -2,
     -1,
     -2,
     1
    ],
    [
     -3,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -1,
     -1,
     0,
     2
    ],
    [
     -1,
     -1,
     1,
     2
    ],
    [
     -1,
     -1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -2,
     0
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -2,
     -2,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     1
    ],
    [
     -3,
     -1,
     -2,
     0
    ],
    [
     -2,
     1,
     -1,
     2
    ],
    [
     -3,
     0,
     -2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -2,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -3,
     -1,
     -1,
     -2
    ],
    [
     -3,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -1,
     -1,
     0,
     2
    ],
    [
     -1,
     -1,
     1,
     2
    ],
    [
     -1,
     -1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -2,
     -2,
     -1,
     0
    ],
    [
     -2,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -2
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     1,
     -2,
     0,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -2,
     1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     2,
     -2,
     -1,
     -1
    ],
    [
     1,
     -2,
     -2,
     -2
    ],
    [
     2,
     -3,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     -1,
     1,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -2,
     -1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -3,
     -1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -4,
     -1,
     -2
    ],
    [
     -1,
     -4,
     -2,
     -1
    ],
    [
     -1,
     -5,
     -2,
     -2
    ]
   ]
  ],
  "statuses": {
   "rigid": 638400,
   "def-only": 2965
  },
  "secs": 16738.1
 }
}

==> anc/output/ks_v21.json <==
{
 "polytopes-4d-21-vertices.parquet": {
  "n": 12070919,
  "nonsmoothable": 223851,
  "bad_unit_faces": 228811,
  "bad_long": 12056051,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 221542,
   "[(-2, -1), (1, -1), (1, 2)]": 1062,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 106,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 5484,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 324,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 19,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 57,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 196,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 13,
   "[(-2, -1), (-1, -1), (2, -1), (1, 0), (1, 1), (0, 1), (-1, 1)]": 3,
   "[(-2, -1), (0, -1), (2, -1), (1, 2), (0, 1), (-1, 0)]": 1
  },
  "noncensus": [
   [
    [
     -3,
     1
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     2,
     1
    ]
   ],
   [
    [
     -2,
     1
    ],
    [
     -1,
     -1
    ],
    [
     0,
     -1
    ],
    [
     3,
     1
    ]
   ],
   [
    [
     -2,
     -1
    ],
    [
     -1,
     -1
    ],
    [
     -1,
     1
    ],
    [
     4,
     1
    ]
   ],
   [
    [
     -3,
     1
    ],
    [
     -1,
     0
    ],
    [
     0,
     -1
    ],
    [
     1,
     -1
    ],
    [
     1,
     0
    ],
    [
     2,
     1
    ]
   ]
  ],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     1,
     -1
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     0,
     1,
     -1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     1,
     -2,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     1,
     -2,
     -1
    ],
    [
     -1,
     1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     1,
     -2,
     0
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ],
    [
     -1,
     -3,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     1,
     0
    ],
    [
     -2,
     -1,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     -2
    ],
    [
     -2,
     -1,
     -2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     1
    ],
    [
     -2,
     -1,
     1,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     1,
     -2,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     -2
    ],
    [
     -1,
     0,
     -1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -2,
     1,
     -1,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -2,
     1,
     -2,
     -1
    ],
    [
     -2,
     -2,
     1,
     -1
    ],
    [
     -3,
     -1,
     0,
     -2
    ],
    [
     -3,
     0,
     -1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -2,
     1,
     0,
     -1
    ],
    [
     -2,
     -1,
     1,
     -1
    ],
    [
     -1,
     -2,
     -1,
     0
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -2,
     0,
     -1
    ],
    [
     -3,
     -1,
     1,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -2,
     0,
     1,
     -1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     -2,
     1
    ],
    [
     -2,
     -1,
     2,
     -1
    ],
    [
     -2,
     -1,
     -1,
     -1
    ],
    [
     -3,
     -1,
     1,
     -2
    ],
    [
     -3,
     -1,
     0,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -1,
     -1,
     0,
     2
    ],
    [
     -1,
     -1,
     1,
     2
    ],
    [
     -1,
     -1,
     2,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     -1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     2
    ],
    [
     -1,
     -1,
     2,
     0
    ],
    [
     -1,
     -1,
     2,
     1
    ],
    [
     -1,
     -1,
     1,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     -1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     1,
     -1
    ],
    [
     -1,
     -2,
     -2,
     -1
    ],
    [
     -1,
     -3,
     -1,
     -2
    ],
    [
     -1,
     -3,
     -2,
     -2
    ]
   ]
  ],
  "statuses": {
   "rigid": 228148,
   "def-only": 663
  },
  "secs": 11011.3
 }
}

==> anc/output/ks_v22.json <==
{
 "polytopes-4d-22-vertices.parquet": {
  "n": 5826221,
  "nonsmoothable": 63283,
  "bad_unit_faces": 64349,
  "bad_long": 5818176,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 63179,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 1022,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 2), (0, 1)]": 13,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 24,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 38,
   "[(-2, -1), (0, -1), (2, -1), (1, 1), (0, 1), (-1, 1)]": 3,
   "[(-2, -1), (1, -1), (1, 2)]": 61,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 8,
   "[(-2, -1), (-1, -2), (1, 0), (2, 1), (1, 1), (-1, 1)]": 1
  },
  "noncensus": [],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     1,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -2,
     1
    ],
    [
     -1,
     1,
     0,
     -2
    ],
    [
     -1,
     -2,
     1,
     0
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     1,
     -1,
     0,
     0
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     0,
     -1
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     0
    ],
    [
     -1,
     0,
     1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     1,
     0,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     0
    ],
    [
     -1,
     1,
     -1,
     -2
    ],
    [
     -1,
     -2,
     -1,
     1
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     0,
     2
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     0,
     1,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ],
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     -1,
     -1,
     0
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     -1,
     0,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     -1,
     -1
    ],
    [
     0,
     -1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     -1,
     0,
     1
    ],
    [
     -1,
     -1,
     1,
     -1
    ],
    [
     -1,
     -1,
     -1,
     1
    ],
    [
     -1,
     -1,
     -1,
     -2
    ],
    [
     -1,
     -1,
     -2,
     -1
    ],
    [
     -1,
     -1,
     -2,
     -2
    ]
   ]
  ],
  "statuses": {
   "rigid": 64270,
   "def-only": 79
  },
  "secs": 6351.7
 }
}

==> anc/output/ks_v23.json <==
{
 "polytopes-4d-23-vertices.parquet": {
  "n": 2450720,
  "nonsmoothable": 13511,
  "bad_unit_faces": 13684,
  "bad_long": 2446689,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 13568,
   "[(-2, -1), (2, -1), (1, 1), (0, 1), (-1, 0)]": 99,
   "[(-2, -1), (1, -1), (1, 2)]": 10,
   "[(-2, -1), (2, -1), (1, 1), (-1, 1)]": 2,
   "[(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)]": 2,
   "[(-2, -1), (-1, -1), (1, -1), (1, 0), (1, 1), (1, 2), (-1, 0)]": 3
  },
  "noncensus": [],
  "single_defonly": [
   [
    [
     1,
     0,
     0,
     0
    ],
    [
     0,
     1,
     0,
     0
    ],
    [
     0,
     0,
     1,
     0
    ],
    [
     0,
     0,
     -1,
     0
    ],
    [
     0,
     -1,
     0,
     0
    ],
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     1,
     0
    ],
    [
     0,
     1,
     -1,
     -1
    ],
    [
     0,
     -1,
     0,
     1
    ],
    [
     0,
     0,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     -1,
     1,
     -1,
     0
    ],
    [
     -1,
     1,
     -1,
     -1
    ],
    [
     -1,
     -1,
     1,
     0
    ],
    [
     -1,
     0,
     0,
     1
    ],
    [
     -1,
     -2,
     1,
     1
    ],
    [
     -1,
     -1,
     0,
     -1
    ],
    [
     -1,
     1,
     -2,
     -1
    ],
    [
     -1,
     0,
     -1,
     1
    ],
    [
     -1,
     -2,
     1,
     0
    ],
    [
     -1,
     1,
     -2,
     -2
    ],
    [
     -1,
     -1,
     0,
     2
    ]
   ]
  ],
  "both_sides": 0,
  "both_sides_nontri": 0,
  "both_sides_polys": [],
  "statuses": {
   "rigid": 13679,
   "def-only": 5
  },
  "secs": 3078.3
 }
}

==> anc/output/ks_v24.json <==
{
 "polytopes-4d-24-vertices.parquet": {
  "n": 898929,
  "nonsmoothable": 2020,
  "bad_unit_faces": 2052,
  "bad_long": 897055,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 2051,
   "[(-2, -1), (1, -1), (1, 2)]": 1
  },
  "noncensus": [],
  "single_defonly": [],
  "both_sides": 0,
  "both_sides_nontri": 0,
  "both_sides_polys": [],
  "statuses": {
   "rigid": 2052,
   "def-only": 0
  },
  "secs": 1359.0
 }
}

==> anc/output/ks_v25.json <==
{
 "polytopes-4d-25-vertices.parquet": {
  "n": 284696,
  "nonsmoothable": 219,
  "bad_unit_faces": 222,
  "bad_long": 283862,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 222
  },
  "noncensus": [],
  "single_defonly": [],
  "both_sides": 0,
  "both_sides_nontri": 0,
  "both_sides_polys": [],
  "statuses": {
   "rigid": 222,
   "def-only": 0
  },
  "secs": 491.7
 }
}

==> anc/output/ks_v26.json <==
{
 "polytopes-4d-26-vertices.parquet": {
  "n": 78468,
  "nonsmoothable": 8,
  "bad_unit_faces": 8,
  "bad_long": 78128,
  "census_hits": {
   "[(-2, -1), (0, -1), (1, 0), (1, 2)]": 8
  },
  "noncensus": [],
  "single_defonly": [],
  "both_sides": 0,
  "both_sides_nontri": 0,
  "both_sides_polys": [],
  "statuses": {
   "rigid": 8,
   "def-only": 0
  },
  "secs": 158.6
 }
}

==> anc/output/ks_v27.json <==
{
 "polytopes-4d-27-vertices.parquet": {
  "n": 18417,
  "nonsmoothable": 0,
  "bad_unit_faces": 0,
  "bad_long": 18270,
  "census_hits": {},
  "noncensus": [],
  "single_defonly": [],
  "both_sides": 0,
  "both_sides_nontri": 0,
  "both_sides_polys": [],
  "statuses": {
   "rigid": 0,
   "def-only": 0
  },
  "secs": 44.7
 }
}

==> anc/output/ks_v28.json <==
{
 "polytopes-4d-28-vertices.parquet": {
  "n": 3781,
  "nonsmoothable": 0,
  "bad_unit_faces": 0,
  "bad_long": 3727,
  "census_hits": {},
  "noncensus": [],
  "single_defonly": [],
  "both_sides": 0,
  "both_sides_nontri": 0,
  "both_sides_polys": [],
  "statuses": {
   "rigid": 0,
   "def-only": 0
  },
  "secs": 12.9
 }
}

==> anc/output/ks_v29.json <==
{
 "polytopes-4d-29-vertices.parquet": {
  "n": 647,
  "nonsmoothable": 0,
  "bad_unit_faces": 0,
  "bad_long": 625,
  "census_hits": {},
  "noncensus": [],
  "single_defonly": [],
  "both_sides": 0,
  "both_sides_nontri": 0,
  "both_sides_polys": [],
  "statuses": {
   "rigid": 0,
   "def-only": 0
  },
  "secs": 5.0
 }
}

==> anc/output/ks_v30.json <==
{
 "polytopes-4d-30-vertices.parquet": {
  "n": 114,
  "nonsmoothable": 0,
  "bad_unit_faces": 0,
  "bad_long": 104,
  "census_hits": {},
  "noncensus": [],
  "single_defonly": [],
  "both_sides": 0,
  "both_sides_nontri": 0,
  "both_sides_polys": [],
  "statuses": {
   "rigid": 0,
   "def-only": 0
  },
  "secs": 3.5
 }
}

==> anc/output/ks_v31.json <==
{
 "polytopes-4d-31-vertices.parquet": {
  "n": 23,
  "nonsmoothable": 0,
  "bad_unit_faces": 0,
  "bad_long": 19,
  "census_hits": {},
  "noncensus": [],
  "single_defonly": [],
  "both_sides": 0,
  "both_sides_nontri": 0,
  "both_sides_polys": [],
  "statuses": {
   "rigid": 0,
   "def-only": 0
  },
  "secs": 2.1
 }
}

==> anc/output/ks_v32.json <==
{
 "polytopes-4d-32-vertices.parquet": {
  "n": 8,
  "nonsmoothable": 0,
  "bad_unit_faces": 0,
  "bad_long": 8,
  "census_hits": {},
  "noncensus": [],
  "single_defonly": [],
  "both_sides": 0,
  "both_sides_nontri": 0,
  "both_sides_polys": [],
  "statuses": {
   "rigid": 0,
   "def-only": 0
  },
  "secs": 1.8
 }
}

==> anc/output/ks_v33.json <==
{
 "polytopes-4d-33-vertices.parquet": {
  "n": 2,
  "nonsmoothable": 0,
  "bad_unit_faces": 0,
  "bad_long": 1,
  "census_hits": {},
  "noncensus": [],
  "single_defonly": [],
  "both_sides": 0,
  "both_sides_nontri": 0,
  "both_sides_polys": [],
  "statuses": {
   "rigid": 0,
   "def-only": 0
  },
  "secs": 1.7
 }
}

==> anc/output/ks_v36.json <==
{
 "polytopes-4d-36-vertices.parquet": {
  "n": 1,
  "nonsmoothable": 0,
  "bad_unit_faces": 0,
  "bad_long": 0,
  "census_hits": {},
  "noncensus": [],
  "single_defonly": [],
  "both_sides": 0,
  "both_sides_nontri": 0,
  "both_sides_polys": [],
  "statuses": {
   "rigid": 0,
   "def-only": 0
  },
  "secs": 1.8
 }
}

==> anc/output/plant_results.json <==
[
 {
  "meta": {
   "k": 3,
   "i": 1,
   "A2": 3,
   "status": "rigid"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    1,
    -1
   ],
   [
    1,
    2
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": true,
   "others_smooth": true,
   "clean": true,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     1,
     -1,
     -2
    ]
   ]
  },
  "B": null,
  "L1": {
   "npoints": 1,
   "all_unit": true,
   "others_smooth": true,
   "clean": true,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     1,
     -1
    ]
   ]
  },
  "secs": 0.0
 },
 {
  "meta": {
   "k": 4,
   "i": 1,
   "A2": 4,
   "status": "rigid"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": true,
   "others_smooth": true,
   "clean": true,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     1,
     -1,
     -2
    ]
   ]
  },
  "B": null,
  "L1": {
   "npoints": 1,
   "all_unit": true,
   "others_smooth": true,
   "clean": true,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     1,
     -1
    ]
   ]
  },
  "secs": 0.0
 },
 {
  "meta": {
   "k": 4,
   "i": 2,
   "A2": 6,
   "status": "rigid"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    2
   ],
   [
    -1,
    0
   ]
  ],
  "A": {
   "npoints": 3,
   "all_unit": true,
   "others_smooth": true,
   "clean": true,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     1,
     -1,
     -1
    ]
   ]
  },
  "B": null,
  "L1": {
   "npoints": 1,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     1,
     -2
    ]
   ]
  },
  "secs": 0.4
 },
 {
  "meta": {
   "k": 4,
   "i": 2,
   "A2": 6,
   "status": "rigid"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    -1,
    1
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -2,
     -3
    ]
   ]
  },
  "B": null,
  "L1": {
   "npoints": 1,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     1,
     -2
    ]
   ]
  },
  "secs": 0.5
 },
 {
  "meta": {
   "k": 5,
   "i": 2,
   "A2": 7,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ]
  ],
  "A": {
   "npoints": 3,
   "all_unit": true,
   "others_smooth": true,
   "clean": true,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     1,
     -1,
     -1
    ]
   ]
  },
  "B": null,
  "L1": {
   "npoints": 1,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     2,
     2,
     -1,
     0
    ],
    [
     -2,
     -2,
     1,
     -1
    ]
   ]
  },
  "secs": 0.5
 },
 {
  "meta": {
   "k": 5,
   "i": 2,
   "A2": 7,
   "status": "rigid"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -2,
     -3
    ]
   ]
  },
  "B": null,
  "L1": {
   "npoints": 1,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     0
    ],
    [
     -2,
     -2,
     1,
     -2
    ]
   ]
  },
  "secs": 0.6
 },
 {
  "meta": {
   "k": 5,
   "i": 3,
   "A2": 9,
   "status": "rigid"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     1,
     -1,
     -2
    ]
   ]
  },
  "B": null,
  "L1": null,
  "secs": 2.9
 },
 {
  "meta": {
   "k": 6,
   "i": 3,
   "A2": 10,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 3.4
 },
 {
  "meta": {
   "k": 5,
   "i": 4,
   "A2": 11,
   "status": "rigid"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ]
  ],
  "A": {
   "npoints": 3,
   "all_unit": true,
   "others_smooth": true,
   "clean": true,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     2,
     -1,
     -1
    ]
   ]
  },
  "B": null,
  "L1": null,
  "secs": 2.8
 },
 {
  "meta": {
   "k": 6,
   "i": 4,
   "A2": 12,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -1,
    1
   ]
  ],
  "A": {
   "npoints": 3,
   "all_unit": true,
   "others_smooth": true,
   "clean": true,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     2,
     -1,
     -1
    ]
   ]
  },
  "B": null,
  "L1": null,
  "secs": 3.3
 },
 {
  "meta": {
   "k": 6,
   "i": 4,
   "A2": 12,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    0
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     2,
     2,
     -1,
     -2
    ]
   ]
  },
  "B": null,
  "L1": null,
  "secs": 3.5
 },
 {
  "meta": {
   "k": 6,
   "i": 4,
   "A2": 12,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -2
    ]
   ]
  },
  "B": null,
  "L1": null,
  "secs": 3.6
 },
 {
  "meta": {
   "k": 6,
   "i": 4,
   "A2": 12,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -2
    ]
   ]
  },
  "B": null,
  "L1": null,
  "secs": 3.3
 },
 {
  "meta": {
   "k": 5,
   "i": 5,
   "A2": 13,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    1,
    -2
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 2.9
 },
 {
  "meta": {
   "k": 7,
   "i": 4,
   "A2": 13,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    0
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -2
    ]
   ]
  },
  "B": null,
  "L1": null,
  "secs": 4.1
 },
 {
  "meta": {
   "k": 6,
   "i": 5,
   "A2": 14,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     2,
     -1,
     -2
    ]
   ]
  },
  "B": null,
  "L1": null,
  "secs": 3.3
 },
 {
  "meta": {
   "k": 6,
   "i": 5,
   "A2": 14,
   "status": "rigid"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     1,
     -1,
     -2
    ]
   ]
  },
  "B": null,
  "L1": null,
  "secs": 3.4
 },
 {
  "meta": {
   "k": 6,
   "i": 5,
   "A2": 14,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    -1,
    2
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 3.4
 },
 {
  "meta": {
   "k": 6,
   "i": 5,
   "A2": 14,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    -1,
    2
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 3.3
 },
 {
  "meta": {
   "k": 7,
   "i": 5,
   "A2": 15,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     1,
     1,
     -1,
     -2
    ]
   ]
  },
  "B": null,
  "L1": null,
  "secs": 4.1
 },
 {
  "meta": {
   "k": 7,
   "i": 5,
   "A2": 15,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.0
 },
 {
  "meta": {
   "k": 6,
   "i": 6,
   "A2": 16,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -2
    ]
   ]
  },
  "B": null,
  "L1": null,
  "secs": 3.3
 },
 {
  "meta": {
   "k": 7,
   "i": 6,
   "A2": 17,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -2
    ]
   ]
  },
  "B": null,
  "L1": null,
  "secs": 4.1
 },
 {
  "meta": {
   "k": 6,
   "i": 7,
   "A2": 18,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 3.3
 },
 {
  "meta": {
   "k": 6,
   "i": 7,
   "A2": 18,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 3.4
 },
 {
  "meta": {
   "k": 7,
   "i": 7,
   "A2": 19,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.0
 },
 {
  "meta": {
   "k": 7,
   "i": 7,
   "A2": 19,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.1
 },
 {
  "meta": {
   "k": 7,
   "i": 7,
   "A2": 19,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.0
 },
 {
  "meta": {
   "k": 7,
   "i": 7,
   "A2": 19,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.0
 },
 {
  "meta": {
   "k": 6,
   "i": 8,
   "A2": 20,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 3.3
 },
 {
  "meta": {
   "k": 8,
   "i": 7,
   "A2": 20,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.9
 },
 {
  "meta": {
   "k": 7,
   "i": 8,
   "A2": 21,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.0
 },
 {
  "meta": {
   "k": 7,
   "i": 8,
   "A2": 21,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.2
 },
 {
  "meta": {
   "k": 7,
   "i": 8,
   "A2": 21,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.1
 },
 {
  "meta": {
   "k": 7,
   "i": 8,
   "A2": 21,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -1,
    2
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.0
 },
 {
  "meta": {
   "k": 8,
   "i": 8,
   "A2": 22,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.6
 },
 {
  "meta": {
   "k": 8,
   "i": 8,
   "A2": 22,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -1,
    2
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.6
 },
 {
  "meta": {
   "k": 7,
   "i": 9,
   "A2": 23,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.0
 },
 {
  "meta": {
   "k": 8,
   "i": 9,
   "A2": 24,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.9
 },
 {
  "meta": {
   "k": 7,
   "i": 10,
   "A2": 25,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.1
 },
 {
  "meta": {
   "k": 7,
   "i": 10,
   "A2": 25,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.1
 },
 {
  "meta": {
   "k": 8,
   "i": 10,
   "A2": 26,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.7
 },
 {
  "meta": {
   "k": 8,
   "i": 10,
   "A2": 26,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.7
 },
 {
  "meta": {
   "k": 8,
   "i": 10,
   "A2": 26,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.9
 },
 {
  "meta": {
   "k": 8,
   "i": 10,
   "A2": 26,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.9
 },
 {
  "meta": {
   "k": 8,
   "i": 10,
   "A2": 26,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.6
 },
 {
  "meta": {
   "k": 8,
   "i": 10,
   "A2": 26,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -1,
    2
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.8
 },
 {
  "meta": {
   "k": 9,
   "i": 10,
   "A2": 27,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.0
 },
 {
  "meta": {
   "k": 8,
   "i": 11,
   "A2": 28,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.8
 },
 {
  "meta": {
   "k": 7,
   "i": 12,
   "A2": 29,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.0
 },
 {
  "meta": {
   "k": 9,
   "i": 11,
   "A2": 29,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.0
 },
 {
  "meta": {
   "k": 8,
   "i": 12,
   "A2": 30,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -1,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.5
 },
 {
  "meta": {
   "k": 8,
   "i": 12,
   "A2": 30,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    0,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.5
 },
 {
  "meta": {
   "k": 8,
   "i": 12,
   "A2": 30,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.6
 },
 {
  "meta": {
   "k": 9,
   "i": 12,
   "A2": 31,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.0
 },
 {
  "meta": {
   "k": 9,
   "i": 12,
   "A2": 31,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.0
 },
 {
  "meta": {
   "k": 8,
   "i": 13,
   "A2": 32,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.6
 },
 {
  "meta": {
   "k": 8,
   "i": 13,
   "A2": 32,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.6
 },
 {
  "meta": {
   "k": 8,
   "i": 13,
   "A2": 32,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.1
 },
 {
  "meta": {
   "k": 9,
   "i": 13,
   "A2": 33,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 0.7
 },
 {
  "meta": {
   "k": 9,
   "i": 13,
   "A2": 33,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.0
 },
 {
  "meta": {
   "k": 9,
   "i": 13,
   "A2": 33,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.0
 },
 {
  "meta": {
   "k": 9,
   "i": 13,
   "A2": 33,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -1,
    2
   ],
   [
    -1,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 0.9
 },
 {
  "meta": {
   "k": 8,
   "i": 14,
   "A2": 34,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.8
 },
 {
  "meta": {
   "k": 10,
   "i": 13,
   "A2": 34,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.1
 },
 {
  "meta": {
   "k": 9,
   "i": 14,
   "A2": 35,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 0.8
 },
 {
  "meta": {
   "k": 9,
   "i": 14,
   "A2": 35,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.0
 },
 {
  "meta": {
   "k": 10,
   "i": 14,
   "A2": 36,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.1
 },
 {
  "meta": {
   "k": 9,
   "i": 15,
   "A2": 37,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.0
 },
 {
  "meta": {
   "k": 8,
   "i": 16,
   "A2": 38,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 4.8
 },
 {
  "meta": {
   "k": 9,
   "i": 16,
   "A2": 39,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 0.9
 },
 {
  "meta": {
   "k": 9,
   "i": 16,
   "A2": 39,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 0.7
 },
 {
  "meta": {
   "k": 10,
   "i": 16,
   "A2": 40,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.2
 },
 {
  "meta": {
   "k": 9,
   "i": 17,
   "A2": 41,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 0.9
 },
 {
  "meta": {
   "k": 10,
   "i": 17,
   "A2": 42,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.2
 },
 {
  "meta": {
   "k": 10,
   "i": 17,
   "A2": 42,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.1
 },
 {
  "meta": {
   "k": 9,
   "i": 19,
   "A2": 45,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 0.9
 },
 {
  "meta": {
   "k": 10,
   "i": 19,
   "A2": 46,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.1
 },
 {
  "meta": {
   "k": 10,
   "i": 19,
   "A2": 46,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.1
 },
 {
  "meta": {
   "k": 10,
   "i": 20,
   "A2": 48,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.1
 },
 {
  "meta": {
   "k": 10,
   "i": 20,
   "A2": 48,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.0
 },
 {
  "meta": {
   "k": 11,
   "i": 20,
   "A2": 49,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.3
 },
 {
  "meta": {
   "k": 11,
   "i": 21,
   "A2": 51,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.2
 },
 {
  "meta": {
   "k": 10,
   "i": 24,
   "A2": 56,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 0.9
 },
 {
  "meta": {
   "k": 11,
   "i": 24,
   "A2": 57,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.1
 },
 {
  "meta": {
   "k": 11,
   "i": 24,
   "A2": 57,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 0.9
 },
 {
  "meta": {
   "k": 12,
   "i": 24,
   "A2": 58,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "A": null,
  "B": null,
  "L1": null,
  "secs": 1.0
 }
]

==> anc/output/plant_stage3.json <==
[
 {
  "meta": {
   "k": 6,
   "i": 3,
   "A2": 10,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ]
  ],
  "hit": {
   "npoints": 3,
   "all_unit": true,
   "others_smooth": true,
   "clean": true,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     0
    ],
    [
     1,
     2,
     -1,
     -1
    ]
   ]
  },
  "secs": 1.1
 },
 {
  "meta": {
   "k": 5,
   "i": 5,
   "A2": 13,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    1,
    -2
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     -1,
     0,
     0,
     -1
    ],
    [
     0,
     2,
     -1,
     -2
    ]
   ]
  },
  "secs": 1.7
 },
 {
  "meta": {
   "k": 6,
   "i": 5,
   "A2": 14,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    -1,
    2
   ]
  ],
  "hit": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     2,
     -1,
     -2
    ]
   ]
  },
  "secs": 2.0
 },
 {
  "meta": {
   "k": 6,
   "i": 5,
   "A2": 14,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    -1,
    2
   ]
  ],
  "hit": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     2,
     -1,
     -2
    ]
   ]
  },
  "secs": 2.0
 },
 {
  "meta": {
   "k": 7,
   "i": 5,
   "A2": 15,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ]
  ],
  "hit": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     2,
     -1,
     -2
    ]
   ]
  },
  "secs": 2.6
 },
 {
  "meta": {
   "k": 6,
   "i": 7,
   "A2": 18,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "hit": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     0,
     1,
     -1,
     -2
    ]
   ]
  },
  "secs": 2.0
 },
 {
  "meta": {
   "k": 6,
   "i": 7,
   "A2": 18,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ]
  ],
  "hit": null,
  "secs": 2.1
 },
 {
  "meta": {
   "k": 7,
   "i": 7,
   "A2": 19,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     1,
     -1,
     -2
    ],
    [
     2,
     0,
     0,
     -1
    ]
   ]
  },
  "secs": 2.6
 },
 {
  "meta": {
   "k": 7,
   "i": 7,
   "A2": 19,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     2
    ],
    [
     2,
     2,
     0,
     -1
    ]
   ]
  },
  "secs": 2.5
 },
 {
  "meta": {
   "k": 7,
   "i": 7,
   "A2": 19,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ]
  ],
  "hit": null,
  "secs": 2.7
 },
 {
  "meta": {
   "k": 7,
   "i": 7,
   "A2": 19,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ]
  ],
  "hit": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     2,
     -1,
     -2
    ]
   ]
  },
  "secs": 2.6
 },
 {
  "meta": {
   "k": 6,
   "i": 8,
   "A2": 20,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 2.1
 },
 {
  "meta": {
   "k": 8,
   "i": 7,
   "A2": 20,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     -1,
     -1,
     2
    ],
    [
     2,
     2,
     0,
     -1
    ]
   ]
  },
  "secs": 3.4
 },
 {
  "meta": {
   "k": 7,
   "i": 8,
   "A2": 21,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -1,
     0,
     -1
    ],
    [
     0,
     2,
     -1,
     -2
    ]
   ]
  },
  "secs": 2.5
 },
 {
  "meta": {
   "k": 7,
   "i": 8,
   "A2": 21,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "hit": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     2,
     -1,
     2
    ],
    [
     1,
     0,
     0,
     -1
    ]
   ]
  },
  "secs": 2.5
 },
 {
  "meta": {
   "k": 7,
   "i": 8,
   "A2": 21,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ]
  ],
  "hit": null,
  "secs": 2.5
 },
 {
  "meta": {
   "k": 7,
   "i": 8,
   "A2": 21,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -1,
    2
   ]
  ],
  "hit": null,
  "secs": 2.4
 },
 {
  "meta": {
   "k": 8,
   "i": 8,
   "A2": 22,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ]
  ],
  "hit": null,
  "secs": 3.1
 },
 {
  "meta": {
   "k": 8,
   "i": 8,
   "A2": 22,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -1,
    2
   ]
  ],
  "hit": null,
  "secs": 3.0
 },
 {
  "meta": {
   "k": 7,
   "i": 9,
   "A2": 23,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 2.6
 },
 {
  "meta": {
   "k": 8,
   "i": 9,
   "A2": 24,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 3.4
 },
 {
  "meta": {
   "k": 7,
   "i": 10,
   "A2": 25,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 2.5
 },
 {
  "meta": {
   "k": 7,
   "i": 10,
   "A2": 25,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 2.5
 },
 {
  "meta": {
   "k": 8,
   "i": 10,
   "A2": 26,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 3.0
 },
 {
  "meta": {
   "k": 8,
   "i": 10,
   "A2": 26,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     -2,
     0,
     0,
     -1
    ],
    [
     0,
     2,
     -1,
     -2
    ]
   ]
  },
  "secs": 2.9
 },
 {
  "meta": {
   "k": 8,
   "i": 10,
   "A2": 26,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 3.2
 },
 {
  "meta": {
   "k": 8,
   "i": 10,
   "A2": 26,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 2.9
 },
 {
  "meta": {
   "k": 8,
   "i": 10,
   "A2": 26,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": {
   "npoints": 2,
   "all_unit": false,
   "others_smooth": false,
   "clean": false,
   "w": [
    [
     0,
     0,
     0,
     1
    ],
    [
     0,
     -2,
     0,
     -1
    ],
    [
     0,
     2,
     -1,
     -2
    ]
   ]
  },
  "secs": 2.9
 },
 {
  "meta": {
   "k": 8,
   "i": 10,
   "A2": 26,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -1,
    2
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 3.0
 },
 {
  "meta": {
   "k": 9,
   "i": 10,
   "A2": 27,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 3.9
 },
 {
  "meta": {
   "k": 8,
   "i": 11,
   "A2": 28,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 3.2
 },
 {
  "meta": {
   "k": 7,
   "i": 12,
   "A2": 29,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 2.4
 },
 {
  "meta": {
   "k": 9,
   "i": 11,
   "A2": 29,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 3.7
 },
 {
  "meta": {
   "k": 8,
   "i": 12,
   "A2": 30,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -1,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 2.9
 },
 {
  "meta": {
   "k": 8,
   "i": 12,
   "A2": 30,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    0,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 2.8
 },
 {
  "meta": {
   "k": 8,
   "i": 12,
   "A2": 30,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 3.0
 },
 {
  "meta": {
   "k": 9,
   "i": 12,
   "A2": 31,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 4.0
 },
 {
  "meta": {
   "k": 9,
   "i": 12,
   "A2": 31,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ]
  ],
  "hit": null,
  "secs": 3.6
 },
 {
  "meta": {
   "k": 8,
   "i": 13,
   "A2": 32,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 2.8
 },
 {
  "meta": {
   "k": 8,
   "i": 13,
   "A2": 32,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 3.0
 },
 {
  "meta": {
   "k": 8,
   "i": 13,
   "A2": 32,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 3.0
 },
 {
  "meta": {
   "k": 9,
   "i": 13,
   "A2": 33,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 3.5
 },
 {
  "meta": {
   "k": 9,
   "i": 13,
   "A2": 33,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 3.4
 },
 {
  "meta": {
   "k": 9,
   "i": 13,
   "A2": 33,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 3.5
 },
 {
  "meta": {
   "k": 9,
   "i": 13,
   "A2": 33,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -1,
    2
   ],
   [
    -1,
    1
   ]
  ],
  "hit": null,
  "secs": 3.4
 },
 {
  "meta": {
   "k": 8,
   "i": 14,
   "A2": 34,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 2.9
 },
 {
  "meta": {
   "k": 10,
   "i": 13,
   "A2": 34,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -1,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 4.6
 },
 {
  "meta": {
   "k": 9,
   "i": 14,
   "A2": 35,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 3.5
 },
 {
  "meta": {
   "k": 9,
   "i": 14,
   "A2": 35,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 3.8
 },
 {
  "meta": {
   "k": 10,
   "i": 14,
   "A2": 36,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 4.2
 },
 {
  "meta": {
   "k": 9,
   "i": 15,
   "A2": 37,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 3.7
 },
 {
  "meta": {
   "k": 8,
   "i": 16,
   "A2": 38,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 2.9
 },
 {
  "meta": {
   "k": 9,
   "i": 16,
   "A2": 39,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 3.4
 },
 {
  "meta": {
   "k": 9,
   "i": 16,
   "A2": 39,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 3.3
 },
 {
  "meta": {
   "k": 10,
   "i": 16,
   "A2": 40,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 4.5
 },
 {
  "meta": {
   "k": 9,
   "i": 17,
   "A2": 41,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    0,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 3.1
 },
 {
  "meta": {
   "k": 10,
   "i": 17,
   "A2": 42,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 3.8
 },
 {
  "meta": {
   "k": 10,
   "i": 17,
   "A2": 42,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    1,
    -2
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 4.4
 },
 {
  "meta": {
   "k": 9,
   "i": 19,
   "A2": 45,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 3.2
 },
 {
  "meta": {
   "k": 10,
   "i": 19,
   "A2": 46,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 3.5
 },
 {
  "meta": {
   "k": 10,
   "i": 19,
   "A2": 46,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 3.9
 },
 {
  "meta": {
   "k": 10,
   "i": 20,
   "A2": 48,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    -1,
    2
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 3.8
 },
 {
  "meta": {
   "k": 10,
   "i": 20,
   "A2": 48,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 3.2
 },
 {
  "meta": {
   "k": 11,
   "i": 20,
   "A2": 49,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 5.1
 },
 {
  "meta": {
   "k": 11,
   "i": 21,
   "A2": 51,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    0,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 4.2
 },
 {
  "meta": {
   "k": 10,
   "i": 24,
   "A2": 56,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 2.8
 },
 {
  "meta": {
   "k": 11,
   "i": 24,
   "A2": 57,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    2,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    0,
    1
   ],
   [
    -1,
    2
   ],
   [
    -2,
    1
   ]
  ],
  "hit": null,
  "secs": 4.4
 },
 {
  "meta": {
   "k": 11,
   "i": 24,
   "A2": 57,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -2
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 4.1
 },
 {
  "meta": {
   "k": 12,
   "i": 24,
   "A2": 58,
   "status": "def-only"
  },
  "edges": [
   [
    -2,
    -1
   ],
   [
    -1,
    -1
   ],
   [
    0,
    -1
   ],
   [
    1,
    -2
   ],
   [
    1,
    -1
   ],
   [
    1,
    0
   ],
   [
    2,
    1
   ],
   [
    1,
    1
   ],
   [
    1,
    2
   ],
   [
    -1,
    1
   ],
   [
    -2,
    1
   ],
   [
    -1,
    0
   ]
  ],
  "hit": null,
  "secs": 4.2
 }
]

==> anc/src/batyrev_global.py <==
#!/usr/bin/env python3
"""
Globalization (Batyrev): compact CY threefolds with prescribed non-smoothable
canonical toric singularities.

Setup and facts used (all standard):
  * Delta in Z^4 reflexive => the generic anticanonical hypersurface X in the
    Gorenstein Fano toric 4-fold P_Delta (face fan over Delta) is a Calabi-Yau
    THREEFOLD with Gorenstein canonical singularities [Batyrev, J. Alg. Geom. 3
    (1994)].  Generic X is Delta-regular, so its singularities are exactly the
    ones inherited from the ambient toric strata.
  * A 2-face F of Delta spans the 3-dim cone sigma_F; V(sigma_F) is a toric
    curve (P^1).  The transverse germ of P_Delta along it is the 3-fold toric
    singularity C(F) = cone over the lattice polygon F, taken in the lattice
    induced on aff(F); it is Gorenstein because the two facets of Delta
    containing F have integral supporting functionals equal to 1 there.
  * The restriction of -K to V(sigma_F) is the toric line bundle whose moment
    polytope is the DUAL EDGE F* of the dual polytope Delta*; hence
        #(X  intersect  V(sigma_F)) = lattice length l(F*)  >= 1,
    and at each such point X is analytically the singularity C(F).
  * Edges e of Delta of lattice length m >= 2 similarly give X curves of
    transverse A_{m-1} singularities; edges of length 1 give nothing.  So if
    ALL edges of Delta are unit, Sing X = finitely many points, one C(F)-type
    packet per non-smooth 2-face F.
  * LOCAL-TO-GLOBAL: if some 2-face F is NON-SMOOTHABLE as an isolated
    Gorenstein toric 3-fold singularity — i.e. F has unit edges and admits NO
    Minkowski decomposition into unit segments and standard triangles
    (Altmann Invent. Math. 128 (1997) + Corti-Filip-Petracci arXiv:2006.16885
    Sec 5.1; our census trichotomy: rigid or def-only) — then X admits no
    global smoothing: a smoothing of X would induce at a C(F)-point a local
    deformation with smooth generic fibre, classified by a map to the versal
    base of the isolated germ, which has no smoothing component.

So the hunt is combinatorial: find reflexive Delta with a rigid (or def-only)
2-face.  Anchors: the quintic simplex (all 2-faces smooth => X smooth) and
P(1,1,1,3,3) (2-face = 1/3(1,1,1) rigid triangle, dual edge length 3 => the
classical 3 x 1/3(1,1,1) points on X_9 — a KNOWN non-smoothable CY).  The new
targets are polytopes whose bad 2-face is a rigid NON-simplicial polygon
(non-quotient singularity) or a def-only polygon.
"""
from fractions import Fraction
from itertools import combinations
from math import gcd
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from toric_census import (ccw_sort_points, rigid,      # noqa: E402
                          smoothing_components)

# ---------------- exact linear algebra helpers ----------------
def dot(u, v):
    return sum(a * b for a, b in zip(u, v))

def vsub(u, v):
    return tuple(a - b for a, b in zip(u, v))

def vgcd(xs):
    g = 0
    for x in xs:
        g = gcd(g, abs(x))
    return g

def det3(m):
    return (m[0][0] * (m[1][1] * m[2][2] - m[1][2] * m[2][1])
            - m[0][1] * (m[1][0] * m[2][2] - m[1][2] * m[2][0])
            + m[0][2] * (m[1][0] * m[2][1] - m[1][1] * m[2][0]))

def hyperplane_normal(p0, p1, p2, p3):
    """Integer normal of the affine span of 4 points in Z^4 (zero if degenerate)."""
    d = [vsub(p, p0) for p in (p1, p2, p3)]
    u = []
    for i in range(4):
        cols = [c for c in range(4) if c != i]
        m = [[d[r][c] for c in cols] for r in range(3)]
        u.append(((-1) ** i) * det3(m))
    return tuple(u)

def affine_rank(points):
    """Rank over Q of {p - points[0]}."""
    if len(points) < 2:
        return 0
    rows = [[Fraction(x) for x in vsub(p, points[0])] for p in points[1:]]
    rank, ncols = 0, len(rows[0])
    for c in range(ncols):
        piv = next((r for r in range(rank, len(rows)) if rows[r][c] != 0), None)
        if piv is None:
            continue
        rows[rank], rows[piv] = rows[piv], rows[rank]
        for r in range(len(rows)):
            if r != rank and rows[r][c] != 0:
                f = rows[r][c] / rows[rank][c]
                rows[r] = [a - f * b for a, b in zip(rows[r], rows[rank])]
        rank += 1
    return rank

def int_kernel(A):
    """Basis of the (saturated) lattice {x in Z^n : A x = 0}, A integer m x n.
    Column-HNF with unimodular column ops tracked in T."""
    m, n = len(A), len(A[0])
    M = [list(row) for row in A]
    T = [[1 if i == j else 0 for j in range(n)] for i in range(n)]

    def colop(j, k, a, b, c, d):        # (col_j, col_k) <- (a*col_j + b*col_k, c*col_j + d*col_k)
        for row in M + T:
            row[j], row[k] = a * row[j] + b * row[k], c * row[j] + d * row[k]

    pivot_col = 0
    for r in range(m):
        # find a column >= pivot_col with M[r][c] != 0, gcd-reduce into pivot_col
        nz = [c for c in range(pivot_col, n) if M[r][c] != 0]
        if not nz:
            continue
        c0 = nz[0]
        if c0 != pivot_col:
            colop(pivot_col, c0, 0, 1, 1, 0)            # swap
        for c in range(pivot_col + 1, n):
            while M[r][c] != 0:
                q = M[r][pivot_col] // M[r][c]
                colop(pivot_col, c, 1, -q, 0, 1)        # col_p -= q*col_c ... then swap roles
                colop(pivot_col, c, 0, 1, 1, 0)         # swap so smaller lands in col_c
            # after loop col_c entry is 0
        if M[r][pivot_col] == 0:                        # possible if all became zero
            continue
        pivot_col += 1
    ker = [tuple(T[i][c] for i in range(n)) for c in range(pivot_col, n)]
    for k in ker:                                       # safety
        assert all(dot(row, k) == 0 for row in A)
    return ker

def solve_int_coords(basis, target):
    """Write integer vector target as integer combination of basis (list of Z^4
    vectors, linearly independent).  Exact rational solve + integrality check."""
    rows = [[Fraction(b[i]) for b in basis] + [Fraction(target[i])] for i in range(len(target))]
    ncols = len(basis)
    rank = 0
    for c in range(ncols):
        piv = next((r for r in range(rank, len(rows)) if rows[r][c] != 0), None)
        if piv is None:
            continue
        rows[rank], rows[piv] = rows[piv], rows[rank]
        pr = rows[rank]
        rows[rank] = [x / pr[c] for x in pr]
        for r in range(len(rows)):
            if r != rank and rows[r][c] != 0:
                f = rows[r][c]
                rows[r] = [a - f * b for a, b in zip(rows[r], rows[rank])]
        rank += 1
    assert rank == ncols, "basis not independent"
    for r in range(rank, len(rows)):
        assert rows[r][-1] == 0, "target not in span"
    sol = [rows[i][-1] for i in range(ncols)]
    assert all(x.denominator == 1 for x in sol), "non-integral coordinates (lattice not saturated?)"
    return tuple(int(x) for x in sol)

# ---------------- polytope machinery ----------------
def facets(V):
    """All facets of conv(V) (V in Z^4, full-dim).  Returns list of
    (u primitive int normal, c Fraction, frozenset vertex-indices) with
    <u, x> <= c on V and equality exactly on the facet."""
    assert affine_rank(V) == 4, "polytope not full-dimensional"
    out = {}
    for S in combinations(range(len(V)), 4):
        u = hyperplane_normal(*[V[i] for i in S])
        if u == (0, 0, 0, 0):
            continue
        c = dot(u, V[S[0]])
        vals = [dot(u, v) for v in V]
        if all(x <= c for x in vals):
            pass
        elif all(x >= c for x in vals):
            u = tuple(-x for x in u); c = -c; vals = [-x for x in vals]
        else:
            continue
        idx = frozenset(i for i, x in enumerate(vals) if x == c)
        g = vgcd(u)
        key = (tuple(x // g for x in u), Fraction(c, g))
        out[key] = idx
    return [(u, c, idx) for (u, c), idx in out.items()]

def is_reflexive(facs):
    """Reflexive <=> every facet supporting functional is <u,x> = 1 with u in M
    primitive (0 automatically interior)."""
    return all(c == 1 for _, c, _ in facs)

def origin_interior(facs):
    return all(c > 0 for _, c, _ in facs)

def two_faces(V, facs):
    """2-faces as (vertex-index-frozenset, [the 2 facets containing it])."""
    found = {}
    for (f1, f2) in combinations(range(len(facs)), 2):
        I = facs[f1][2] & facs[f2][2]
        if len(I) >= 3 and affine_rank([V[i] for i in I]) == 2:
            found.setdefault(I, set()).update((f1, f2))
    return [(I, sorted(fs)) for I, fs in found.items()]

def face_lattice_polygon(V, face_idx, u1, u2):
    """2-face -> lattice polygon in Z^2 via the induced (saturated) lattice on
    aff(F): basis = int_kernel([u1, u2]); vertices ordered convex-CCW.
    Returns (verts2d, edge_vectors, edge_lengths)."""
    pts = [V[i] for i in face_idx]
    ker = int_kernel([list(u1), list(u2)])
    assert len(ker) == 2
    p0 = pts[0]
    coords = [solve_int_coords(ker, vsub(p, p0)) for p in pts]
    coords = ccw_sort_points(coords)
    k = len(coords)
    evs, lens = [], []
    for i in range(k):
        d = vsub(coords[(i + 1) % k], coords[i])
        g = vgcd(d)
        evs.append((d[0] // g, d[1] // g))
        lens.append(g)
    return coords, evs, lens

def classify_polygon(evs, lens):
    """Classify the cone over the 2-face as a 3-fold singularity."""
    k = len(evs)
    A2 = 0
    # 2*area from ordered full edge vectors
    x = y = 0
    for e, l in zip(evs, lens):
        A2 += x * (l * e[1]) - y * (l * e[0])
        x += l * e[0]; y += l * e[1]
    A2 = abs(A2)
    b = sum(lens)
    i = (A2 - b + 2) // 2                       # Pick
    if k == 3 and A2 == 1:
        return dict(status="smooth", k=k, i=i, A2=A2, sc=None)
    if any(l >= 2 for l in lens):
        return dict(status="NON-ISOLATED (A_n edges)", k=k, i=i, A2=A2, sc=None)
    sc = smoothing_components(evs)
    if rigid(evs):
        st = "RIGID (non-smoothable)"
    elif sc == 0:
        st = "def-only (non-smoothable)"
    else:
        st = f"smoothable ({sc} comps)"
    return dict(status=st, k=k, i=i, A2=A2, sc=sc)

def dual_edge_length(u1, u2):
    """Lattice length of the dual edge F* = conv{u1, u2} in Delta*
    = number of C(F)-points on the generic anticanonical X."""
    return vgcd(vsub(u1, u2))

def analyze(name, V, verbose=True):
    """Full report for Delta = conv(V).  Returns dict or None if not reflexive."""
    facs = facets(V)
    if not origin_interior(facs):
        if verbose:
            print(f"{name}: 0 not interior — not a Fano polytope")
        return None
    refl = is_reflexive(facs)
    if verbose:
        print(f"{name}: {len(V)} points, {len(facs)} facets, reflexive: {refl}")
    if not refl:
        return None
    tf = two_faces(V, facs)
    rows, edge_set = [], {}
    for I, fpair in tf:
        assert len(fpair) == 2, "2-face not on exactly 2 facets?"
        u1, u2 = facs[fpair[0]][0], facs[fpair[1]][0]
        coords, evs, lens = face_lattice_polygon(V, I, u1, u2)
        cl = classify_polygon(evs, lens)
        cl["npoints"] = dual_edge_length(u1, u2)
        cl["verts"] = sorted(I)
        cl["edges2d"] = evs
        rows.append(cl)
    # global edges: from all 2-faces, via consecutive vertices in 2d order
    for I, fpair in tf:
        u1, u2 = facs[fpair[0]][0], facs[fpair[1]][0]
        pts = [V[i] for i in I]
        ker = int_kernel([list(u1), list(u2)])
        p0 = pts[0]
        cs = [(solve_int_coords(ker, vsub(p, p0)), p) for p in pts]
        point_at = {c: p for c, p in cs}
        cs = [(c, point_at[c]) for c in ccw_sort_points(point_at)]
        k = len(cs)
        for i in range(k):
            p, q = cs[i][1], cs[(i + 1) % k][1]
            key = tuple(sorted((p, q)))
            edge_set[key] = vgcd(vsub(p, q))
    if verbose:
        for cl in sorted(rows, key=lambda r: (r["status"], r["k"])):
            print(f"   2-face {cl['verts']}: k={cl['k']} i={cl['i']} 2A={cl['A2']}"
                  f"  -> {cl['status']};  X gets {cl['npoints']} such point(s)")
        long_edges = {e: l for e, l in edge_set.items() if l >= 2}
        print(f"   edges: {len(edge_set)} total, {len(long_edges)} of length >= 2"
              + (f"  {sorted(long_edges.values())}" if long_edges else "  (all unit => isolated sings only)"))
    bad = [cl for cl in rows if "non-smoothable" in cl["status"]]
    return dict(reflexive=True, faces=rows, edges=edge_set, bad=bad, facets=facs)


# ================= ANCHORS =================
def anchors():
    print("ANCHOR 1 — quintic simplex (P^4): expect all 2-faces smooth, X smooth")
    e = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1)]
    quintic = e + [(-1, -1, -1, -1)]
    r = analyze("  quintic", quintic)
    assert r and not r["bad"] and all(cl["status"] == "smooth" for cl in r["faces"])
    # NB: Delta edges have length 1 here; X_5 smooth.  (The famous 'degree 5'
    # lives on the dual side.)

    print("\nANCHOR 2 — P(1,1,1,3,3): expect a rigid 1/3(1,1,1) 2-face, 3 points on X_9")
    p11133 = e + [(-1, -1, -3, -3)]
    r = analyze("  P(1,1,1,3,3)", p11133)
    assert r is not None
    rig = [cl for cl in r["bad"] if cl["status"].startswith("RIGID")]
    assert rig, "expected the rigid 1/3(1,1,1) face"
    tri = [cl for cl in rig if cl["k"] == 3 and cl["A2"] == 3 and cl["i"] == 1]
    assert tri and tri[0]["npoints"] == 3, f"expected 3 points of 1/3(1,1,1), got {rig}"
    print("  => X_9 in P(1,1,1,3,3): CY threefold, 3 x 1/3(1,1,1) rigid points"
          " => NON-SMOOTHABLE (recovers the classical example)")
    return True


# ================= SEARCH: rigid quadrilateral 2-face =================
# Target polygon: the smallest rigid non-triangle, edges
# [(-2,-1),(0,-1),(1,0),(1,2)], vertices {(0,0),(-2,-1),(-2,-2),(-1,-2)}.
# Embed in the plane {x3=1, x4=0} (a saturated affine sublattice); translations
# within the plane and the choice w1=(0,0,0,1) are unimodular gauge (see log).
def search_2face(Q2verts, name, B=3, QMAX=3, verbose_hits=2):
    F = [(x, y, 1, 0) for (x, y) in Q2verts]
    w1 = (0, 0, 0, 1)
    hits = []
    tried = 0
    for b1 in range(-B, B + 1):
        for b2 in range(-B, B + 1):
            for b3 in range(-B, 0):                     # some vertex needs x3 < 0
                for q in range(1, QMAX + 1):
                    w2 = (b1, b2, b3, -q)
                    V = F + [w1, w2]
                    if affine_rank(V) != 4:
                        continue
                    tried += 1
                    facs = facets(V)
                    if not origin_interior(facs) or not is_reflexive(facs):
                        continue
                    # F must be a 2-face (vertex set exactly the embedded Q)
                    tf = two_faces(V, facs)
                    fidx = frozenset(range(len(F)))
                    hit = next(((I, fp) for I, fp in tf if I == fidx), None)
                    if hit is None:
                        continue
                    hits.append((V, w2))
                    if len(hits) <= verbose_hits:
                        print(f"\nHIT for {name}: extra vertices w1={w1}, w2={w2}")
                        analyze("  Delta", V)
    print(f"\nsearch[{name}]: {tried} candidates in box, {len(hits)} reflexive hits "
          f"with the target 2-face")
    return hits


# ================= HEADLINE EXAMPLES (found 2026-07-10, asserted) =================
def headline_examples():
    """The two prize polytopes.  Both: reflexive, ALL edges unit (so X has only
    isolated singular points), and every 2-face other than the planted one is
    smooth.  Hence Sing X = exactly 3 points of the planted type, and X is a
    compact CY threefold with NO global smoothing."""
    print("HEADLINE A — Delta_A: only singularities of X = 3 x rigid quadrilateral")
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    VA = F + [(0, 0, 0, 1), (1, 1, -1, -1)]
    rA = analyze("  Delta_A", VA)
    assert rA is not None
    assert all(l == 1 for l in rA["edges"].values())
    assert len(rA["bad"]) == 1
    bA = rA["bad"][0]
    assert bA["status"].startswith("RIGID") and bA["k"] == 4 and bA["i"] == 1 \
        and bA["npoints"] == 3
    assert all(cl["status"] == "smooth" for cl in rA["faces"] if cl is not bA)
    print("  => X_A: compact CY threefold, Sing = 3 rigid NON-QUOTIENT points C(Q),"
          " NOT smoothable\n")

    print("HEADLINE B — Delta_B: only singularities of X = 3 x def-only pentagon")
    P = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-3, -2), (-2, -3), (-1, -2)]]
    VB = P + [(0, 0, 0, 1), (1, 1, -1, -1)]
    rB = analyze("  Delta_B", VB)
    assert rB is not None
    assert all(l == 1 for l in rB["edges"].values())
    assert len(rB["bad"]) == 1
    bB = rB["bad"][0]
    assert bB["status"].startswith("def-only") and bB["k"] == 5 and bB["i"] == 2 \
        and bB["npoints"] == 3
    assert all(cl["status"] == "smooth" for cl in rB["faces"] if cl is not bB)
    print("  => X_B: compact CY threefold whose singular points all admit local"
          " deformations,\n     yet X_B admits NO smoothing (def-only, globalized)\n")

    print("HEADLINE C — Delta_C: a SINGLE non-smoothable point (found day 3, "
          "src/plant_search.py)")
    # Third completing vertex at x3 = 1 forces the pencil facets (0,0,1,0) and
    # (0,0,1,1), so the dual edge of the planted face has lattice length 1:
    # exactly ONE C(F)-point on X.  (In the two-vertex family l(F*) >= 2.)
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    VC = F + [(0, 0, 0, 1), (1, 1, -1, 0), (-2, -2, 1, -1)]
    rC = analyze("  Delta_C", VC)
    assert rC is not None
    assert all(l == 1 for l in rC["edges"].values())
    assert len(rC["bad"]) == 1
    bC = rC["bad"][0]
    assert bC["status"].startswith("RIGID") and bC["k"] == 4 and bC["i"] == 1 \
        and bC["npoints"] == 1
    assert all(cl["status"] == "smooth" for cl in rC["faces"] if cl is not bC)
    assert len(rC["facets"]) == 10 and len(rC["faces"]) == 21
    print("  => X_C: compact CY threefold, Sing = ONE anticanonical-cone-over-F1"
          " point,\n     NOT smoothable — the single-point example (paper Sec. 5.3)\n")

    print("HEADLINE C' — same completions on the 1/3(1,1,1) triangle: single"
          " quotient point")
    T = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-1, -2)]]
    VP = T + [(0, 0, 0, 1), (1, 1, -1, 0), (-2, -2, 1, -1)]
    rP = analyze("  Delta_C'", VP, verbose=False)
    assert rP is not None
    assert all(l == 1 for l in rP["edges"].values())
    assert len(rP["bad"]) == 1 and rP["bad"][0]["npoints"] == 1 \
        and rP["bad"][0]["status"].startswith("RIGID") and rP["bad"][0]["k"] == 3
    print("  => X: compact CY threefold with a SINGLE 1/3(1,1,1) point"
          " (X_9 classically has three)\n")

    print("HEADLINE D — Delta_D (found by the KS scan, src/ks_sweep.py, v10):"
          " a SINGLE DEF-ONLY point")
    VD = [(1, 0, 0, 0), (0, 1, 0, 0), (0, -1, 0, 0), (0, 0, 1, 0),
          (-3, 1, -1, 0), (0, 1, 1, 0), (0, 0, 0, 1), (-3, 2, 1, -1),
          (-2, 2, 2, -1), (1, 0, 1, 1)]
    rD = analyze("  Delta_D", VD, verbose=False)
    assert rD is not None
    assert all(l == 1 for l in rD["edges"].values()) and len(rD["edges"]) == 30
    assert len(rD["facets"]) == 15 and len(rD["faces"]) == 35
    assert len(rD["bad"]) == 1
    bD = rD["bad"][0]
    assert bD["status"].startswith("def-only") and bD["k"] == 5 and bD["i"] == 2 \
        and bD["A2"] == 7 and bD["npoints"] == 1
    assert all(cl["status"] == "smooth" for cl in rD["faces"] if cl is not bD)
    # the unique bad face is GL2(Z)-equivalent to the Theorem B pentagon T+s:
    from toric_census import equiv, ccw_sort
    QB = ccw_sort([(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)])
    assert equiv(ccw_sort(bD["edges2d"]), QB)
    print("  => X_D: compact CY threefold, Sing = ONE point of the def-only"
          " pentagon type C(Q_B):\n     the point deforms non-trivially, yet"
          " X_D admits NO smoothing (paper Thm D)\n")


if __name__ == "__main__":
    anchors()
    print("\n" + "=" * 72)
    headline_examples()
    print("=" * 72)
    print("SEARCH — rigid quadrilateral [(-2,-1),(0,-1),(1,0),(1,2)] as a 2-face")
    quad = [(0, 0), (-2, -1), (-2, -2), (-1, -2)]
    hits_quad = search_2face(quad, "rigid-quad", verbose_hits=0)
    print("\n" + "=" * 72)
    print("SEARCH — rigid 1/3(1,1,1) triangle as a 2-face (control: should be findable)")
    tri = [(0, 0), (-2, -1), (-1, -2)]
    hits_tri = search_2face(tri, "P2-triangle", verbose_hits=0)


==> anc/src/hodge_numbers.py <==
#!/usr/bin/env python3
"""
Batyrev Hodge numbers of the MPCP resolution of the generic anticanonical
hypersurface X in P_Delta, for reflexive Delta in Z^4 (N-side / fan polytope):

  h^{1,1}(X^) = l(Delta)  - 5 - sum_{facets G}  l*(G)  + sum_{2-faces F}  l*(F) l*(F*)
  h^{2,1}(X^) = l(Delta*) - 5 - sum_{facets G*} l*(G*) + sum_{2-faces F*} l*(F*) l*(F)

(Batyrev, J. Alg. Geom. 3 (1994); our Delta is his Delta*.)  Anchors: quintic
simplex -> (1, 101); P(1,1,1,3,3) -> (4, 112).  Headline polytopes of the
paper: Delta_A -> (5, 101), chi = -192; Delta_B -> (9, 81), chi = -144.
"""
import os
import sys
from itertools import combinations

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from batyrev_global import (facets, two_faces, dot, vsub, vgcd, affine_rank)


def lattice_points(V, facs):
    los = [min(v[i] for v in V) for i in range(4)]
    his = [max(v[i] for v in V) for i in range(4)]
    pts = []
    for x in range(los[0], his[0] + 1):
        for y in range(los[1], his[1] + 1):
            for z in range(los[2], his[2] + 1):
                for w in range(los[3], his[3] + 1):
                    p = (x, y, z, w)
                    if all(dot(u, p) <= c for u, c, _ in facs):
                        pts.append(p)
    return pts


def face_interior_count(pts, facs, tight_target):
    """#lattice points whose tight facet-set equals tight_target."""
    n = 0
    for p in pts:
        tight = frozenset(i for i, (u, c, _) in enumerate(facs) if dot(u, p) == c)
        if tight == tight_target:
            n += 1
    return n


def hodge_numbers(V, name=""):
    facs = facets(V)
    assert all(c == 1 for _, c, _ in facs), "not reflexive"
    Vd = [u for u, _, _ in facs]                      # dual polytope vertices
    facsd = facets(Vd)
    assert all(c == 1 for _, c, _ in facsd)
    pts, ptsd = lattice_points(V, facs), lattice_points(Vd, facsd)

    def side(V_, facs_, pts_):
        sfac = sum(face_interior_count(pts_, facs_, frozenset([i]))
                   for i in range(len(facs_)))
        s2 = 0
        for I, fpair in two_faces(V_, facs_):
            tight = frozenset(i for i in range(len(facs_)) if I <= facs_[i][2])
            lint = face_interior_count(pts_, facs_, tight)
            u1, u2 = facs_[fpair[0]][0], facs_[fpair[1]][0]
            s2 += lint * (vgcd(vsub(u1, u2)) - 1)     # l* of the dual edge
        return sfac, s2

    sfacN, s2N = side(V, facs, pts)
    sfacM, s2M = side(Vd, facsd, ptsd)
    h11 = len(pts) - 5 - sfacN + s2N
    h21 = len(ptsd) - 5 - sfacM + s2M
    if name:
        print(f"{name}: l(D)={len(pts)}, l(D*)={len(ptsd)}, "
              f"(h11, h21)=({h11}, {h21}), chi={2*(h11-h21)}")
    return h11, h21


if __name__ == "__main__":
    e = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1)]
    assert hodge_numbers(e + [(-1, -1, -1, -1)], "quintic") == (1, 101)
    assert hodge_numbers(e + [(-1, -1, -3, -3)], "P(1,1,1,3,3) X9") == (4, 112)
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    assert hodge_numbers(F + [(0, 0, 0, 1), (1, 1, -1, -1)], "Delta_A") == (5, 101)
    P = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-3, -2), (-2, -3), (-1, -2)]]
    assert hodge_numbers(P + [(0, 0, 0, 1), (1, 1, -1, -1)], "Delta_B") == (9, 81)
    w3v = [(0, 0, 0, 1), (1, 1, -1, 0), (-2, -2, 1, -1)]
    assert hodge_numbers(F + w3v, "Delta_C (single F1 point)") == (4, 108)
    T = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-1, -2)]]
    assert hodge_numbers(T + w3v, "Delta_C' (single 1/3(1,1,1))") == (3, 111)
    VD = [(1, 0, 0, 0), (0, 1, 0, 0), (0, -1, 0, 0), (0, 0, 1, 0),
          (-3, 1, -1, 0), (0, 1, 1, 0), (0, 0, 0, 1), (-3, 2, 1, -1),
          (-2, 2, 2, -1), (1, 0, 1, 1)]
    assert hodge_numbers(VD, "Delta_D (single def-only point)") == (8, 118)
    print("all Hodge-number asserts pass")


==> anc/src/ks_sweep.py <==
#!/usr/bin/env python3
"""
Kreuzer-Skarke sweep (paper Sec. 6, Q1 + Q3): scan the KS database of
reflexive 4-polytopes for non-smoothable 2-faces.

Data: https://huggingface.co/datasets/calabi-yau-data/polytopes-4d
(parquet, one file per vertex count, columns: vertices [normal form],
vertex_count, facet_count, point_count, dual_point_count, h11, h12,
euler_characteristic).  Download files into data/ks/ first.

Per polytope Delta we compute all 2-faces with their induced-lattice
polygons and classify each:
  * smooth (standard triangle),
  * unit-edge rigid / def-only / smoothable (the census trichotomy; for
    rigid or def-only faces the generic anticanonical X is NON-SMOOTHABLE
    by the paper's Corollary — theorem-grade),
  * non-unit-edge and with no decomposition into unit segments + standard
    triangles: recorded as CANDIDATE non-smoothable only (the germ is
    non-isolated; the correct criterion there is Filip's 0-mutability,
    arXiv:2504.04486, which we have not implemented) — counted separately,
    never claimed.

For each unit-edge non-smoothable face we decide which of the 87 census
classes it is, by exact GL2(Z) matching: a lattice equivalence maps edges to
edges, so it is determined by the images of two independent edge vectors;
trying all ordered image pairs decides equivalence.  Faces equivalent to no
census class are non-smoothable local models OUTSIDE the |.|<=2 census box
and are recorded.

Cross-validation per file: on a random sample of rows our Batyrev Hodge
numbers (src/hodge_numbers.py) must equal the dataset's h11/h12 columns.

Also hunted: a polytope, all edges unit, whose unique non-smooth 2-face is
def-only with dual edge of lattice length 1 -> a compact CY threefold with a
SINGLE deformable-but-never-smoothable point (the paper's sharpened Q2).

Run:  ./venv/bin/python src/ks_sweep.py data/ks/polytopes-4d-06-vertices.parquet
      ./venv/bin/python src/ks_sweep.py data/ks/*.parquet --procs 8
"""
from itertools import combinations
from multiprocessing import Pool
import argparse
import json
import os
import random
import sys
import time

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from toric_census import (ccw_sort_points, rigid,                         # noqa: E402
                          smoothing_components)
from batyrev_global import (dot, vsub, vgcd, hyperplane_normal,            # noqa: E402
                            int_kernel, solve_int_coords)
from plant_search import nonsmoothable_classes                             # noqa: E402
from hodge_numbers import hodge_numbers                                    # noqa: E402

from math import gcd                                                       # noqa: E402


# ---------------- exact facet/face machinery (n up to ~14 vertices) -------
def facets_reflexive(V):
    """Facets of reflexive conv(V): [(u primitive, idx frozenset)].
    Levels are asserted to be exactly 1 (the dataset is reflexive)."""
    out = {}
    for S in combinations(range(len(V)), 4):
        u = hyperplane_normal(*[V[i] for i in S])
        if u == (0, 0, 0, 0):
            continue
        c = dot(u, V[S[0]])
        vals = [dot(u, v) for v in V]
        if all(x <= c for x in vals):
            pass
        elif all(x >= c for x in vals):
            u = tuple(-x for x in u); c = -c; vals = [-x for x in vals]
        else:
            continue
        g = vgcd(u)
        assert c == g, "polytope not reflexive?"
        u = tuple(x // g for x in u)
        if u not in out:
            out[u] = frozenset(i for i, x in enumerate(vals) if x == g)
    return list(out.items())


def polygon_of_face(V, idx, u1, u2):
    """Induced-lattice polygon of the 2-face: (primitive edge vectors ccw,
    edge lattice lengths)."""
    pts = [V[i] for i in idx]
    ker = int_kernel([list(u1), list(u2)])
    p0 = pts[0]
    coords = [solve_int_coords(ker, vsub(p, p0)) for p in pts]
    coords = ccw_sort_points(coords)
    k = len(coords)
    evs, lens = [], []
    for i in range(k):
        d = vsub(coords[(i + 1) % k], coords[i])
        g = vgcd(d)
        evs.append((d[0] // g, d[1] // g))
        lens.append(g)
    return evs, lens


def two_faces_of(V, facs):
    found = {}
    for (a, b) in combinations(range(len(facs)), 2):
        I = facs[a][1] & facs[b][1]
        if len(I) >= 3:
            key = I
            if key not in found:
                found[key] = (a, b)
    # keep only genuine 2-faces: intersection of exactly 2 facets is 2-dim
    # for a 4-polytope whenever it has >= 3 affinely independent points; the
    # >= 3 shared vertices of two distinct facets of a 4-polytope span the
    # 2-face (ridges of facets are 2-faces).
    return found


# ================== FAST ENGINE (integer-exact, numpy-batched) ==================
# Reliability contract:
#   * all arithmetic is int64; a load-time assert (max|coord| <= 5000) plus the
#     Hadamard bound (normal entries <= (sqrt3*2c)^3, support values times 4c)
#     keeps every intermediate < 2^62 — numpy wraps silently on overflow, so
#     the assert is the guard the whole engine rests on;
#   * no floats anywhere: integer cofactor determinants (not np.linalg.det),
#     np.gcd, and an exact integer half-plane comparator for the ccw sort;
#   * the pure-python engine above stays as the reference: --selftest compares
#     both engines on random rows of every file before sweeping it.

COORD_BOUND = 5000

_KERNEL_CACHE = {}

def _face_kernel(u1, u2):
    """Saturated kernel basis of [u1, u2] + a pivot 2x2 minor, cached: facet
    normal pairs recur heavily across polytopes."""
    key = (u1, u2)
    hit = _KERNEL_CACHE.get(key)
    if hit is not None:
        return hit
    k1, k2 = int_kernel([list(u1), list(u2)])
    piv = None
    for i in range(4):
        for j in range(i + 1, 4):
            d = k1[i] * k2[j] - k1[j] * k2[i]
            if d:
                piv = (i, j, d)
                break
        if piv:
            break
    res = (k1, k2, *piv)
    _KERNEL_CACHE[key] = res
    return res


def polygon_of_face_int(V, idx, u1, u2):
    """Integer-only version of polygon_of_face (no Fractions): induced-lattice
    coordinates via Cramer on a pivot 2x2 minor of the saturated kernel basis;
    exact-division asserts replace the rational solve."""
    pts = [V[i] for i in idx]
    k1, k2, i, j, d = _face_kernel(u1, u2)
    k1i, k1j, k2i, k2j = k1[i], k1[j], k2[i], k2[j]
    p0 = pts[0]
    p0i, p0j = p0[i], p0[j]
    coords = []
    for p in pts:
        ti, tj = p[i] - p0i, p[j] - p0j
        xn = ti * k2j - tj * k2i
        yn = k1i * tj - k1j * ti
        x, y = xn // d, yn // d
        assert x * d == xn and y * d == yn, "non-integral face coordinate"
        # (no 4-row re-verification needed: a face point lies on both facets,
        # hence p - p0 is in the saturated kernel span by construction; the
        # per-file engine selftest guards the implementation end to end)
        coords.append((x, y))
    coords = ccw_sort_points(coords)
    k = len(coords)
    evs, lens = [], []
    for a in range(k):
        dxy = vsub(coords[(a + 1) % k], coords[a])
        g = vgcd(dxy)
        evs.append((dxy[0] // g, dxy[1] // g))
        lens.append(g)
    return evs, lens


def facets_np(verts, subsets):
    """Batched facet enumeration.  verts: (B, n, 4) int64; subsets: (C, 4)
    index array.  Returns per-polytope list of (u tuple, idx frozenset).
    Raises AssertionError if any supporting functional is not at level 1."""
    import numpy as np
    B, n, _ = verts.shape
    pts = verts[:, subsets]                     # (B, C, 4, 4)
    d = pts[:, :, 1:] - pts[:, :, :1]           # (B, C, 3, 4)
    cols = [[c for c in range(4) if c != i] for i in range(4)]
    u = np.empty(pts.shape[:2] + (4,), dtype=np.int64)   # (B, C, 4)
    for i in range(4):
        m = d[..., cols[i]]                     # (B, C, 3, 3)
        det = (m[..., 0, 0] * (m[..., 1, 1] * m[..., 2, 2] - m[..., 1, 2] * m[..., 2, 1])
               - m[..., 0, 1] * (m[..., 1, 0] * m[..., 2, 2] - m[..., 1, 2] * m[..., 2, 0])
               + m[..., 0, 2] * (m[..., 1, 0] * m[..., 2, 1] - m[..., 1, 1] * m[..., 2, 0]))
        u[..., i] = det if i % 2 == 0 else -det
    nonzero = (u != 0).any(-1)                  # (B, C)
    vals = np.einsum('bcx,bnx->bcn', u, verts)  # (B, C, n)
    v0 = np.take_along_axis(
        vals, subsets[None, :, 0][..., None], axis=2)[..., 0]   # (B, C)
    mx, mn = vals.max(-1), vals.min(-1)
    upper = (mx == v0) & nonzero
    lower = (mn == v0) & nonzero & ~upper
    supp = upper | lower
    sign = np.where(upper, 1, -1)
    g = np.gcd.reduce(np.abs(u), axis=-1)       # (B, C)
    lev_ok = (sign * v0 == g)
    assert bool(lev_ok[supp].all()), "supporting functional not at level 1 (not reflexive?)"
    out = []
    for b in range(B):
        idxs = np.flatnonzero(supp[b])
        seen = {}
        for c in idxs:
            gg = int(g[b, c])
            uu = tuple(int(x) * int(sign[b, c]) // gg for x in u[b, c])
            if uu not in seen:
                onfac = np.flatnonzero(vals[b, c] * int(sign[b, c]) == gg)
                seen[uu] = frozenset(int(x) for x in onfac)
        out.append(list(seen.items()))
    return out


_TRICHO_CACHE = {}

def classify_face_cached(evs, lens, matcher):
    """Face verdict: 'long' (non-unit edge), 'tri' (standard triangle),
    'smoothable', or (status, census_id, edges) for a non-smoothable
    unit-edge face.  Cached by the sorted edge multiset — exact, since every
    verdict we cache is a function of the multiset alone."""
    if any(l >= 2 for l in lens):
        return "long"
    k = len(evs)
    if k == 3:
        a, b = evs[0], evs[1]
        if abs(a[0] * b[1] - a[1] * b[0]) == 1:
            return "tri"                         # standard triangle: smooth
    key = tuple(sorted(evs))
    hit = _TRICHO_CACHE.get(key)
    if hit is not None:
        return hit
    if smoothing_components(list(evs)) > 0:
        _TRICHO_CACHE[key] = "smoothable"
        return "smoothable"
    A2, x, y = 0, 0, 0
    for e in evs:
        A2 += x * e[1] - y * e[0]
        x += e[0]; y += e[1]
    A2 = abs(A2)
    i = (A2 - k + 2) // 2
    st = "rigid" if rigid(list(evs)) else "def-only"
    cid = matcher.match(list(evs), k, A2, i)
    res = (st, cid, [list(e) for e in sorted(evs)])
    _TRICHO_CACHE[key] = res
    return res


def classify_polytope_fast(V, facs, matcher):
    """Same result dict as classify_polytope, but from precomputed facets and
    with the integer polygon path + trichotomy cache."""
    tf = {}
    for (a, b) in combinations(range(len(facs)), 2):
        I = facs[a][1] & facs[b][1]
        if len(I) >= 3 and I not in tf:
            tf[I] = (a, b)
    res = dict(nbad_unit=0, nbad_long=0, statuses=[], census_ids=[],
               noncensus=[], all_unit=True, single_defonly=False,
               n_smooth=0, nfaces=len(tf), max_dual=1, nbad_nontri=0,
               both_sides_hit=False, both_sides_nontri=False)
    bad_faces = []
    for I, (a, b) in tf.items():
        u1, u2 = facs[a][0], facs[b][0]
        dl = vgcd(vsub(u1, u2))                    # l(F*) = edge length of Delta*
        if dl > res["max_dual"]:
            res["max_dual"] = dl
        evs, lens = polygon_of_face_int(V, sorted(I), u1, u2)
        cl = classify_face_cached(evs, lens, matcher)
        if cl == "long":
            res["all_unit"] = False
            res["nbad_long"] += 1
        elif cl == "tri":
            res["n_smooth"] += 1
        elif cl == "smoothable":
            pass
        else:
            st, cid, evlist = cl
            res["nbad_unit"] += 1
            if len(evlist) >= 4:                    # non-triangle => non-quotient
                res["nbad_nontri"] += 1
            res["statuses"].append(st)
            res["census_ids"].append(cid)
            if cid is None:
                res["noncensus"].append(evlist)
            npts = vgcd(vsub(u1, u2))
            bad_faces.append((st, npts))
    if (res["all_unit"] and res["nbad_unit"] == 1 and res["nbad_long"] == 0
            and bad_faces and bad_faces[0][0] == "def-only"
            and bad_faces[0][1] == 1):
        res["single_defonly"] = True
    # both-sides-unit = Delta AND Delta* both unit-edged (max l(F*) == 1);
    # a "hit" also carries a non-smoothable face; non-triangle => non-quotient.
    res["both_sides_hit"] = (res["all_unit"] and res["max_dual"] == 1
                             and res["nbad_unit"] > 0)
    res["both_sides_nontri"] = res["both_sides_hit"] and res["nbad_nontri"] > 0
    return res


# ---------------- census matching (exact GL2(Z) equivalence) ----------------
def _match_gl2(E_face, E_class):
    """Is there M in GL2(Z) with M . E_face = E_class (as multisets)?
    M maps edges to edges, so it is determined by the images of two
    independent edges of the face."""
    tgt = tuple(sorted(E_class))
    a = E_face[0]
    b = next(e for e in E_face[1:] if a[0] * e[1] - a[1] * e[0] != 0)
    det_ab = a[0] * b[1] - a[1] * b[0]
    for ap in E_class:
        for bp in E_class:
            det_ap = ap[0] * bp[1] - ap[1] * bp[0]
            if abs(det_ap) != abs(det_ab):
                continue
            # solve M a = ap, M b = bp exactly
            den = det_ab
            m00 = ap[0] * b[1] - bp[0] * a[1]
            m01 = bp[0] * a[0] - ap[0] * b[0]
            m10 = ap[1] * b[1] - bp[1] * a[1]
            m11 = bp[1] * a[0] - ap[1] * b[0]
            if any(x % den for x in (m00, m01, m10, m11)):
                continue
            M = ((m00 // den, m01 // den), (m10 // den, m11 // den))
            if abs(M[0][0] * M[1][1] - M[0][1] * M[1][0]) != 1:
                continue
            img = tuple(sorted((M[0][0] * e[0] + M[0][1] * e[1],
                                M[1][0] * e[0] + M[1][1] * e[1])
                               for e in E_face))
            if img == tgt:
                return True
    return False


class CensusMatcher:
    def __init__(self):
        self.classes = [(tuple(e), m) for e, m in nonsmoothable_classes()]
        self.by_inv = {}
        for idx, (edges, m) in enumerate(self.classes):
            self.by_inv.setdefault((m["k"], m["A2"], m["i"]), []).append(idx)

    def match(self, evs, k, A2, i):
        for idx in self.by_inv.get((k, A2, i), []):
            if _match_gl2(list(evs), list(self.classes[idx][0])):
                return idx
        return None


# ---------------- per-polytope classification ----------------
def classify_polytope(V, matcher):
    """Returns a compact result dict for one polytope."""
    facs = facets_reflexive(V)
    tf = two_faces_of(V, facs)
    res = dict(nbad_unit=0, nbad_long=0, statuses=[], census_ids=[],
               noncensus=[], all_unit=True, single_defonly=False,
               n_smooth=0, nfaces=len(tf), max_dual=1, nbad_nontri=0,
               both_sides_hit=False, both_sides_nontri=False)
    bad_faces = []
    for I, (a, b) in tf.items():
        u1, u2 = facs[a][0], facs[b][0]
        dl = vgcd(vsub(u1, u2))                    # l(F*) = edge length of Delta*
        if dl > res["max_dual"]:
            res["max_dual"] = dl
        evs, lens = polygon_of_face(V, I, u1, u2)
        k = len(evs)
        A2, x, y = 0, 0, 0
        for e, l in zip(evs, lens):
            A2 += x * (l * e[1]) - y * (l * e[0])
            x += l * e[0]; y += l * e[1]
        A2 = abs(A2)
        bnd = sum(lens)
        i = (A2 - bnd + 2) // 2
        unit = all(l == 1 for l in lens)
        if not unit:
            res["all_unit"] = False
        if k == 3 and A2 == 1:
            res["n_smooth"] += 1
            continue
        sc = smoothing_components(evs) if unit else None
        if unit:
            if sc == 0:
                st = "rigid" if rigid(evs) else "def-only"
                res["nbad_unit"] += 1
                if k >= 4:                          # non-triangle => non-quotient
                    res["nbad_nontri"] += 1
                cid = matcher.match(evs, k, A2, i)
                res["census_ids"].append(cid)
                if cid is None:
                    res["noncensus"].append([list(e) for e in sorted(evs)])
                npts = vgcd(vsub(u1, u2))
                bad_faces.append((st, npts))
                res["statuses"].append(st)
        else:
            # non-isolated germ; candidate only (Filip criterion not implemented)
            # cheap NECESSARY check: no partition of the edge multiset WITH
            # multiplicity into segments/triangles => no 0-mutable candidate
            # of the obvious product form; we only count it.
            res["nbad_long"] += 1
    if (res["all_unit"] and res["nbad_unit"] == 1 and res["nbad_long"] == 0
            and bad_faces and bad_faces[0][0] == "def-only"
            and bad_faces[0][1] == 1):
        res["single_defonly"] = True
    # both-sides-unit = Delta AND Delta* both unit-edged (max l(F*) == 1);
    # a "hit" also carries a non-smoothable face; non-triangle => non-quotient.
    res["both_sides_hit"] = (res["all_unit"] and res["max_dual"] == 1
                             and res["nbad_unit"] > 0)
    res["both_sides_nontri"] = res["both_sides_hit"] and res["nbad_nontri"] > 0
    return res


# ---------------- workers ----------------
_MATCHER = None

def _init_worker():
    global _MATCHER
    _MATCHER = CensusMatcher()


def _accumulate(agg, r, V):
    agg["n"] += 1
    if r["nbad_unit"] > 0:
        agg["nonsmoothable"] += 1
        agg["bad_unit_faces"] += r["nbad_unit"]
        for st in r["statuses"]:
            agg["statuses"][st] += 1
        for cid in r["census_ids"]:
            if cid is not None:
                agg["census_hits"][cid] = agg["census_hits"].get(cid, 0) + 1
        for nc in r["noncensus"]:
            if len(agg["noncensus"]) < 50:
                agg["noncensus"].append(nc)
    if r["nbad_long"] > 0:
        agg["bad_long"] += 1
    if r["single_defonly"]:
        agg["single_defonly"].append([list(map(int, v)) for v in V])
    if r["both_sides_hit"]:                          # Delta & Delta* both unit-edged
        agg["both_sides"] += 1
        if r["both_sides_nontri"]:
            agg["both_sides_nontri"] += 1
        if len(agg["both_sides_polys"]) < 50:
            agg["both_sides_polys"].append(
                dict(V=[list(map(int, v)) for v in V],
                     nontri=bool(r["both_sides_nontri"]),
                     statuses=list(r["statuses"])))


def _empty_agg():
    return dict(n=0, nonsmoothable=0, bad_unit_faces=0, bad_long=0,
                census_hits={}, noncensus=[], single_defonly=[],
                both_sides=0, both_sides_nontri=0, both_sides_polys=[],
                statuses={"rigid": 0, "def-only": 0})


def _work_chunk(rows):
    """Reference engine worker (pure python)."""
    global _MATCHER
    agg = _empty_agg()
    for V in rows:
        r = classify_polytope([tuple(v) for v in V], _MATCHER)
        _accumulate(agg, r, V)
    return agg


def _work_chunk_fast(args):
    """Fast engine worker: numpy facet batch + integer polygon path."""
    global _MATCHER
    import numpy as np
    verts, subsets = args
    agg = _empty_agg()
    B = verts.shape[0]
    # sub-batch to bound memory: B*C*n*8 bytes for vals
    C, n = subsets.shape[0], verts.shape[1]
    step = max(16, min(B, 40_000_000 // max(1, C * n * 8)))
    for s in range(0, B, step):
        vb = verts[s:s + step]
        all_facs = facets_np(vb, subsets)
        for bi in range(vb.shape[0]):
            V = [tuple(int(x) for x in row) for row in vb[bi]]
            r = classify_polytope_fast(V, all_facs[bi], _MATCHER)
            _accumulate(agg, r, V)
    return agg


def merge(a, b):
    a["n"] += b["n"]; a["nonsmoothable"] += b["nonsmoothable"]
    a["bad_unit_faces"] += b["bad_unit_faces"]; a["bad_long"] += b["bad_long"]
    for k, v in b["census_hits"].items():
        a["census_hits"][k] = a["census_hits"].get(k, 0) + v
    for st in a["statuses"]:
        a["statuses"][st] += b["statuses"][st]
    a["noncensus"].extend(b["noncensus"][:max(0, 50 - len(a["noncensus"]))])
    a["single_defonly"].extend(b["single_defonly"])
    a["both_sides"] += b["both_sides"]
    a["both_sides_nontri"] += b["both_sides_nontri"]
    a["both_sides_polys"].extend(
        b["both_sides_polys"][:max(0, 50 - len(a["both_sides_polys"]))])
    return a


# ---------------- validation ----------------
def validate_file(path, nsample=25, seed=20260710, max_dual_points=120):
    """Our Batyrev Hodge numbers must reproduce the dataset's h11/h12 on a
    random sample.  Rows are sampled among those with a small dual polytope:
    hodge_numbers enumerates the dual's facets with the slow exact path, and
    high-vertex-count files contain rows whose duals make that take minutes;
    the convention check is equally decisive on small-dual rows."""
    import pyarrow.parquet as pq
    t = pq.read_table(path, columns=["h11", "h12", "dual_point_count"])
    dpc = t.column("dual_point_count").to_pylist()
    pool = [i for i, d in enumerate(dpc) if d <= max_dual_points]
    if len(pool) < nsample:                      # fall back to smallest duals
        pool = sorted(range(len(dpc)), key=lambda i: dpc[i])[:max(nsample, 50)]
    rng = random.Random(seed)
    idxs = list({pool[rng.randrange(len(pool))] for _ in range(min(nsample, len(pool)))})
    h11s, h12s = t.column("h11").to_pylist(), t.column("h12").to_pylist()
    rows = sample_vertex_rows(path, idxs)
    for i in idxs:
        V = [tuple(v) for v in rows[i]]
        got = hodge_numbers(V, "")
        # the dataset lists polytopes in the dual (Newton-polytope) convention:
        # its h11/h12 are our h21/h11 for the face-fan reading of the vertices.
        # (The KS list is closed under polarity, so sweeping all rows in our
        # convention still covers every reflexive polytope exactly once.)
        assert got == (h12s[i], h11s[i]), \
            f"{path} row {i}: hodge mismatch {got} vs {(h12s[i], h11s[i])}"
    return len(idxs)


# ---------------- driver (streaming I/O: bounded memory at any file size) ----
def file_meta(path):
    """(num_rows, vertex_count) from parquet metadata + one row."""
    import pyarrow.parquet as pq
    pf = pq.ParquetFile(path)
    nrows = pf.metadata.num_rows
    first = next(pf.iter_batches(batch_size=1, columns=["vertex_count"]))
    return nrows, first.column(0)[0].as_py()


def _batch_to_np(batch, n):
    """RecordBatch['vertices'] -> (B, n, 4) int64 with the coordinate-bound
    assert (numpy wraps silently on overflow; this is the guard)."""
    import numpy as np
    flat = batch.column(0).flatten().flatten().to_numpy()
    verts = np.ascontiguousarray(flat.astype(np.int64).reshape(-1, n, 4))
    mx = int(np.abs(verts).max())
    assert mx <= COORD_BOUND, \
        f"coordinate bound violated ({mx} > {COORD_BOUND}): int64 margin not proven"
    return verts


def iter_vert_chunks(path, chunk, limit=None):
    """Stream (B, n, 4) int64 chunks without materializing the file."""
    import pyarrow.parquet as pq
    pf = pq.ParquetFile(path)
    _, n = file_meta(path)
    done = 0
    for batch in pf.iter_batches(batch_size=chunk, columns=["vertices"]):
        verts = _batch_to_np(batch, n)
        if limit is not None:
            if done >= limit:
                return
            verts = verts[:limit - done]
        done += verts.shape[0]
        yield verts


def sample_vertex_rows(path, idxs):
    """Fetch specific rows' vertex lists by streaming batches (never
    materializes the vertices column)."""
    import pyarrow.parquet as pq
    want = set(idxs)
    out = {}
    pf = pq.ParquetFile(path)
    off = 0
    for batch in pf.iter_batches(batch_size=65536, columns=["vertices"]):
        hit = [i for i in want if off <= i < off + batch.num_rows]
        for i in hit:
            out[i] = batch.column(0)[i - off].as_py()
            want.discard(i)
        off += batch.num_rows
        if not want:
            break
    return out


def selftest_engines(path, nsample, seed=20260710):
    """Reference engine == fast engine on random rows (full result dicts,
    order-insensitively).  Streams only the sampled rows."""
    import numpy as np
    rng = random.Random(seed)
    m = CensusMatcher()
    nrows, n = file_meta(path)
    subsets = np.array(list(combinations(range(n), 4)), dtype=np.int64)
    idxs = list({rng.randrange(nrows) for _ in range(min(nsample, nrows))})
    rows = sample_vertex_rows(path, idxs)
    for i in idxs:
        V = [tuple(v) for v in rows[i]]
        verts1 = np.array([rows[i]], dtype=np.int64)
        ref = classify_polytope(V, m)
        fac = facets_np(verts1, subsets)[0]
        fast = classify_polytope_fast(V, fac, m)
        for kk in ("nbad_unit", "nbad_long", "all_unit", "single_defonly",
                   "n_smooth", "nfaces", "max_dual", "both_sides_hit",
                   "both_sides_nontri"):
            assert ref[kk] == fast[kk], (i, kk, ref[kk], fast[kk])
        assert sorted(ref["statuses"]) == sorted(fast["statuses"]), i
        assert sorted(map(str, ref["census_ids"])) == sorted(map(str, fast["census_ids"])), i
        assert sorted(map(str, ref["noncensus"])) == sorted(map(str, fast["noncensus"])), i
    return len(idxs)


def sweep_file(path, procs, chunk=2000, limit=None, engine="fast"):
    import numpy as np
    t0 = time.time()
    agg = _empty_agg()
    if engine == "fast":
        nrows, n = file_meta(path)
        subsets = np.array(list(combinations(range(n), 4)), dtype=np.int64)
        C = subsets.shape[0]
        chunk = max(200, min(20000, 60_000_000 // max(1, C * n),
                             (nrows + 4 * procs - 1) // (4 * procs)))
        # Pool.imap_unordered has NO backpressure (its feeder thread drains the
        # iterable eagerly), so gate the generator with a semaphore released
        # per consumed result: at most ~3 chunks per worker are in flight.
        import threading
        sem = threading.BoundedSemaphore(procs * 3)

        def jobs():
            for verts in iter_vert_chunks(path, chunk, limit):
                sem.acquire()
                yield (verts, subsets)

        with Pool(processes=procs, initializer=_init_worker) as pool:
            for part in pool.imap_unordered(_work_chunk_fast, jobs()):
                sem.release()
                agg = merge(agg, part)
    else:
        import pyarrow.parquet as pq
        t = pq.read_table(path, columns=["vertices"])
        rows = t.column("vertices").to_pylist()
        if limit:
            rows = rows[:limit]
        chunks = [rows[i:i + chunk] for i in range(0, len(rows), chunk)]
        with Pool(processes=procs, initializer=_init_worker) as pool:
            for part in pool.imap_unordered(_work_chunk, chunks):
                agg = merge(agg, part)
    agg["secs"] = round(time.time() - t0, 1)
    return agg


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("files", nargs="+")
    ap.add_argument("--procs", type=int, default=max(1, (os.cpu_count() or 4) - 2))
    ap.add_argument("--limit", type=int, default=None, help="rows per file cap")
    ap.add_argument("--json", default=None)
    ap.add_argument("--engine", choices=["fast", "ref"], default="fast")
    ap.add_argument("--selftest", type=int, default=60,
                    help="rows per file compared between engines (fast mode)")
    ap.add_argument("--no-validate", action="store_true")
    args = ap.parse_args()

    matcher = CensusMatcher()
    print(f"census matcher: {len(matcher.classes)} non-smoothable classes  "
          f"engine={args.engine}", flush=True)

    out = {}
    for path in args.files:
        name = os.path.basename(path)
        if not args.no_validate:
            ns = validate_file(path)
            print(f"{name}: hodge cross-check OK on {ns} random rows", flush=True)
            if args.engine == "fast" and args.selftest:
                nv = selftest_engines(path, args.selftest)
                print(f"{name}: engine selftest (ref == fast) OK on {nv} random rows",
                      flush=True)
        agg = sweep_file(path, args.procs, limit=args.limit, engine=args.engine)
        frac = agg["nonsmoothable"] / agg["n"] if agg["n"] else 0.0
        print(f"{name}: n={agg['n']}  NON-SMOOTHABLE (unit-edge bad face): "
              f"{agg['nonsmoothable']} ({100*frac:.2f}%)  "
              f"[rigid faces {agg['statuses']['rigid']}, def-only faces "
              f"{agg['statuses']['def-only']}]  with non-unit-edge 2-faces: "
              f"{agg['bad_long']}  census classes seen: "
              f"{len(agg['census_hits'])}  outside-box models: "
              f"{len(agg['noncensus'])}  SINGLE-DEFONLY hits: "
              f"{len(agg['single_defonly'])}  [{agg['secs']}s]", flush=True)
        print(f"{name}: both-sides-unit (Delta & Delta* unit-edged) + "
              f"non-smoothable: {agg['both_sides']}  "
              f"** NON-TRIANGLE/non-quotient: {agg['both_sides_nontri']} **",
              flush=True)
        # decode census ids -> class metadata
        agg["census_hits"] = {
            repr(list(matcher.classes[int(k)][0])): v
            for k, v in agg["census_hits"].items()}
        out[name] = agg

    seen = set()
    for a in out.values():
        seen.update(a["census_hits"].keys())
    print(f"\nTOTAL distinct census classes occurring: {len(seen)} / 87", flush=True)
    if args.json:
        with open(args.json, "w") as f:
            json.dump(out, f, indent=1, default=str)
        print(f"results -> {args.json}")


if __name__ == "__main__":
    main()


==> anc/src/missing_polytope.py <==
#!/usr/bin/env python3
"""
The one polytope the per-vertex-count mirror misses (paper 1, Sec. 6.1).

The HuggingFace mirror calabi-yau-data/polytopes-4d stores the Kreuzer-Skarke
classification in files polytopes-4d-NN-vertices.parquet.  The sweep
(src/ks_sweep.py) covered NN = 05..33, which sums to 473,800,775 polytopes --
one short of the classified 473,800,776.  The gap is the single file beyond
that range: polytopes-4d-36-vertices.parquet, one row, the unique reflexive
4-polytope with more than 33 vertices.

This script proves what that polytope is and what it contributes:

  1. Delta_36 (the row of the parquet, hardcoded below) is reflexive with
     36 vertices, 12 facets, 49 lattice points, 13 dual lattice points.
  2. Delta_36 is GL_4(Z)-equivalent to H x H, the product of two copies of
     the reflexive hexagon H = conv{(1,0),(0,1),(-1,1),(-1,0),(0,-1),(1,-1)}
     (the dP6 / "1/3(1,1,1)-dual" hexagon).  The explicit unimodular matrix
     is found by matching the facet-normal sets of the two polytopes.
  3. All 72 edges are unit; the 48 two-faces are 36 unit parallelograms
     (conifold faces) and 12 hexagons GL_2(Z)-equivalent to the dP6 hexagon
     (type (S), i=1, 2 smoothing components); every dual edge has lattice
     length 1.  So the generic anticanonical X has 36 ordinary double points
     and 12 dP6-cone points -- every 2-face is of type (S): Delta_36 is NOT
     non-smoothable-by-Corollary-4.3, carries no def-only face, and (having
     hexagon faces) is not in the Batyrev-Kreuzer all-conifold population.
     Hence none of the sweep's headline counts change; only the total rises
     to the full 473,800,776.
  4. Hodge numbers of the MPCP resolution in our convention: (h11, h21) =
     (44, 8), matching the dataset row's (8, 44) under the dataset's swapped
     (mirror) convention, as validated file-by-file by the sweep.

Run:  python3 src/missing_polytope.py     (~2 s; everything asserted)
"""
from fractions import Fraction
from itertools import permutations
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from batyrev_global import analyze, facets, is_reflexive                   # noqa: E402
from toric_census import equiv, gl2_bounded                                # noqa: E402
from hodge_numbers import lattice_points, hodge_numbers                    # noqa: E402

# The single row of polytopes-4d-36-vertices.parquet (vertices column).
DELTA36 = [
    (1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (-2, 2, 1, 0), (-2, 1, 2, 0),
    (-3, 2, 2, 0), (0, 0, 0, 1), (-1, 1, 0, 1), (-1, 0, 1, 1), (-3, 2, 1, 1),
    (-3, 1, 2, 1), (-4, 2, 2, 1), (3, -1, -1, -1), (2, 0, -1, -1),
    (2, -1, 0, -1), (0, 1, 0, -1), (0, 0, 1, -1), (-1, 1, 1, -1),
    (1, -1, -1, 1), (0, 0, -1, 1), (0, -1, 0, 1), (-2, 1, 0, 1),
    (-2, 0, 1, 1), (-3, 1, 1, 1), (4, -2, -2, -1), (3, -1, -2, -1),
    (3, -2, -1, -1), (1, 0, -1, -1), (1, -1, 0, -1), (0, 0, 0, -1),
    (3, -2, -2, 0), (2, -1, -2, 0), (2, -2, -1, 0), (0, 0, -1, 0),
    (0, -1, 0, 0), (-1, 0, 0, 0),
]

HEX = [(1, 0), (0, 1), (-1, 1), (-1, 0), (0, -1), (1, -1)]     # reflexive hexagon
HEXPROD = [(a, b, c, d) for (a, b) in HEX for (c, d) in HEX]   # H x H, 36 vertices

# the dP6 hexagon of the census (edge vectors of the 2-face we expect)
DP6_EDGES = [(-1, 0), (0, -1), (1, -1), (1, 0), (0, 1), (-1, 1)]


def mat_solve4(cols_from, cols_to):
    """4x4 rational M with M @ cols_from[i] = cols_to[i]; None if singular."""
    A = [[Fraction(cols_from[j][i]) for j in range(4)] for i in range(4)]
    B = [[Fraction(cols_to[j][i]) for j in range(4)] for i in range(4)]
    # solve M A = B  =>  M = B A^{-1}; Gauss on [A^T | B^T] columns
    n = 4
    aug = [[A[i][j] for j in range(n)] + [B[i][j] for j in range(n)]
           for i in range(n)]
    # invert A by Gauss-Jordan on aug's left block, tracking right block = B
    # we want M = B A^{-1}: work with A^T: M^T solves A^T M^T = B^T
    AT = [[A[j][i] for j in range(n)] for i in range(n)]
    BT = [[B[j][i] for j in range(n)] for i in range(n)]
    aug = [AT[i] + BT[i] for i in range(n)]
    r = 0
    for c in range(n):
        piv = next((i for i in range(r, n) if aug[i][c] != 0), None)
        if piv is None:
            return None
        aug[r], aug[piv] = aug[piv], aug[r]
        f = aug[r][c]
        aug[r] = [x / f for x in aug[r]]
        for i in range(n):
            if i != r and aug[i][c] != 0:
                fi = aug[i][c]
                aug[i] = [x - fi * y for x, y in zip(aug[i], aug[r])]
        r += 1
    MT = [row[n:] for row in aug]
    return [[MT[j][i] for j in range(n)] for i in range(n)]


def det4(M):
    from itertools import permutations as perms
    sgn = {p: 1 for p in perms(range(4))}
    # cheap: Laplace via fractions
    def d(rows, cols):
        if len(rows) == 1:
            return M[rows[0]][cols[0]]
        s, out = 1, 0
        for k, c in enumerate(cols):
            out += s * M[rows[0]][c] * d(rows[1:], cols[:k] + cols[k + 1:])
            s = -s
        return out
    return d(tuple(range(4)), tuple(range(4)))


def find_gl4_equivalence(N1, N2):
    """Find M in GL_4(Z) with M(N1) = N2 as sets (N1, N2 = 12 primitive
    normals each).  Returns the integer matrix or None."""
    # fixed linearly independent quadruple in N1
    base = None
    for quad in permutations(range(len(N1)), 4):
        cols = [N1[i] for i in quad]
        A = [[Fraction(cols[j][i]) for j in range(4)] for i in range(4)]
        # rank check via mat_solve4 against identity target later; quick det:
        if det4([[cols[j][i] for j in range(4)] for i in range(4)]) != 0:
            base = quad
            break
    assert base is not None
    s2 = set(N2)
    from_cols = [N1[i] for i in base]
    for img in permutations(range(len(N2)), 4):
        to_cols = [N2[i] for i in img]
        M = mat_solve4(from_cols, to_cols)
        if M is None:
            continue
        if any(x.denominator != 1 for row in M for x in row):
            continue
        Mi = [[int(x) for x in row] for row in M]
        if abs(det4(Mi)) != 1:
            continue
        mapped = {tuple(sum(Mi[i][k] * v[k] for k in range(4)) for i in range(4))
                  for v in N1}
        if mapped == s2:
            return Mi
    return None


def main():
    print("MISSING POLYTOPE — the 36-vertex reflexive 4-polytope "
          "(polytopes-4d-36-vertices.parquet, 1 row)")
    print()

    # ---- 1. basic invariants of Delta_36 -------------------------------
    facs36 = facets(DELTA36)
    assert is_reflexive(facs36), "Delta_36 not reflexive?!"
    assert len(DELTA36) == 36 and len(facs36) == 12
    pts36 = lattice_points(DELTA36, facs36)
    assert len(pts36) == 49, len(pts36)
    print(f"1. Delta_36: 36 vertices, {len(facs36)} facets, reflexive, "
          f"{len(pts36)} lattice points")

    # ---- 2. Delta_36 == H x H up to GL_4(Z) ----------------------------
    facsHH = facets(HEXPROD)
    assert is_reflexive(facsHH) and len(facsHH) == 12
    N36 = [u for (u, c, _) in facs36]
    NHH = [u for (u, c, _) in facsHH]
    M = find_gl4_equivalence(NHH, N36)
    assert M is not None, "no GL_4(Z) map between the facet-normal sets"
    # M maps normals(HxH) -> normals(Delta_36); the primal map is (M^T)^{-1},
    # i.e. M^T maps Delta_36 -> H x H.  Verify on the vertex sets directly.
    MT = [[M[j][i] for j in range(4)] for i in range(4)]
    imgs = {tuple(sum(MT[i][k] * v[k] for k in range(4)) for i in range(4))
            for v in DELTA36}
    assert imgs == set(HEXPROD), "primal vertex sets do not match"
    print("2. Delta_36 = H x H (product of two reflexive hexagons):")
    print("   M^T (maps Delta_36 onto H x H):", MT)

    # ---- 3. face inventory ---------------------------------------------
    rep = analyze("Delta_36", DELTA36, verbose=False)
    faces = rep["faces"]
    assert len(faces) == 48, len(faces)
    squares = [f for f in faces if f["k"] == 4]
    hexes = [f for f in faces if f["k"] == 6]
    assert len(squares) == 36 and len(hexes) == 12
    assert all(f["status"] == "smoothable (1 comps)" and f["A2"] == 2
               and f["i"] == 0 for f in squares), "square faces not conifolds"
    G = gl2_bounded(3)
    for f in hexes:
        assert f["status"] == "smoothable (2 comps)" and f["i"] == 1
        assert equiv(tuple(sorted(f["edges2d"])), tuple(sorted(DP6_EDGES)), G), \
            "hexagon face not the dP6 hexagon"
    assert all(f["npoints"] == 1 for f in faces), "some dual edge has length > 1"
    assert all(l == 1 for l in rep["edges"].values()), "non-unit edge"
    assert len(rep["edges"]) == 72
    assert rep["bad"] == [], "unexpected non-smoothable face"
    print("3. 72 unit edges; 48 two-faces = 36 unit parallelograms (ODP) + "
          "12 dP6 hexagons (type (S), 2 comps); all dual edges length 1.")
    print("   => X_36: 36 nodes + 12 dP6-cone points, every germ type (S);")
    print("      no rigid/def-only face; hexagon faces => NOT in the BK "
          "all-conifold population.")

    # ---- 3b. both-sides unit + triangle-or-zonotope (paper 3) -----------
    # All dual edges have length 1 and all edges are unit (asserted above),
    # so Delta_36 is BOTH-SIDES UNIT (paper 3, Cor. 1.3).  Its faces satisfy
    # the triangle-or-zonotope conjecture: the 36 unit parallelograms and the
    # 12 dP6 hexagons are all centrally symmetric.
    def is_zonotope(evs):
        from collections import Counter
        c = Counter(tuple(e) for e in evs)
        return all(c[(-a, -b)] == m for (a, b), m in c.items())
    assert all(is_zonotope(f["edges2d"]) for f in faces), \
        "a face of Delta_36 is not centrally symmetric"
    # Its polar (the 12 facet normals, level-+1 convention) is then also
    # both-sides unit, with all 72 two-faces SMOOTH standard triangles: the
    # mirror X° of the (singular, all-type-(S)) X_36 is a smooth CY.
    polar = [u for (u, c, _) in facs36]
    repp = analyze("polar(Delta_36)", polar, verbose=False)
    assert repp is not None and len(polar) == 12
    pf = repp["faces"]
    assert len(pf) == 72 and all(f["status"] == "smooth" for f in pf)
    assert all(f["npoints"] == 1 for f in pf)
    assert all(l == 1 for l in repp["edges"].values())
    print("3b. Delta_36 is BOTH-SIDES UNIT; all 48 faces are zonotopes "
          "(triangle-or-zonotope conjecture holds);")
    print("    its polar (12 vertices) is both-sides unit with all 72 "
          "two-faces smooth triangles: X° is a smooth CY.")

    # ---- 4. Hodge numbers ----------------------------------------------
    h11, h21 = hodge_numbers(DELTA36, "Delta_36")
    assert (h11, h21) == (44, 8), (h11, h21)
    print("4. MPCP resolution Hodge numbers (our convention): (44, 8), "
          "chi = 72;")
    print("   dataset row records (8, 44), chi = -72 — the swapped (mirror) "
          "convention, as validated per file by the sweep.")
    print()
    print("all missing-polytope asserts pass — the full classification total "
          "is 473,800,775 + 1 = 473,800,776")


if __name__ == "__main__":
    main()


==> anc/src/plant_search.py <==
#!/usr/bin/env python3
"""
Planting search at scale: which of the 87 non-smoothable census classes occur
as 2-faces of (unit-edge) reflexive 4-polytopes?  (Paper Sec. 6, Q1)  And can
the dual edge have lattice length 1, i.e. a compact CY with a SINGLE
non-smoothable point?  (Paper Sec. 6, Q2)

Gauge (RESEARCH_LOG day 2): embed the polygon Q in the plane {x3=1, x4=0}
(saturated, so the induced lattice is intrinsic); in-plane translations are
shears fixing 0, and a completing vertex with x4 = +-1 can be moved to e4 by a
unimodular map fixing the plane pointwise.  w1 = e4 is WLOG for two-vertex
completions (up to completions whose extra vertices all have |x4| >= 2), and
an ansatz for three-vertex completions.

STRUCTURE THEOREM FOR PLANTED CANDIDATES (used heavily; proof in comments):
Let V = F x {(1,0)} u extras.  A facet of conv(V) either
  (a) contains the whole plane aff(F): its normal is u = (0,0,1,t), t in Z
      (the unique functionals that restrict to 1 on that plane).  On an extra
      vertex w = (a,b,c,d) the value is c + t d, so u is supporting iff
      c + t d <= 1 for every extra; the set of such integer t is an interval
      [lo, hi], and (0,0,1,t) is a FACET iff some extra achieves equality
      (the face F u {equality extras} is then 3-dimensional).  Since no extra
      of ours has (c,d) = (1,0), equality at a given extra pins t, so the
      pencil facets are exactly t = lo and t = hi when those bounds are
      achieved.  Consequently:
        * F is a 2-face  <=>  lo < hi and both bounds achieved (then the
          2-face is exactly conv(F): the only V-points on both facets are F's);
        * the dual edge F* = conv{(0,0,1,lo),(0,0,1,hi)} has lattice length
          hi - lo  =  the number of C(F)-points on X.  No facet computation
          needed for any of this — O(#extras) per candidate.
  (b) does not contain aff(F): it meets that plane in at most a line, hence
      contains at most 2 vertices of F (a line meets the vertex set of a
      strictly convex polygon in at most 2 points).  With <= 3 extras, every
      such facet is spanned by a 4-subset with <= 2 F-vertices — so it
      suffices to enumerate those subsets: O(k^2) instead of O(k^4).
Reflexivity = every facet at level 1 with primitive normal.  Pencil facets are
at level 1 automatically; the (b)-facets are checked (early abort on the first
supporting functional at level != 1, which also catches 0-not-interior).
Both pencil facets at level 1 and a complete level-1 facet list imply 0 is
interior; full-dimensionality holds identically in our families (e4 and a
vertex with x3 < 0 are always present — see full_dim_note in code).

Dual-edge arithmetic in this gauge (paper Sec. 6 Q2): with extras {e4, w2},
hi = 1 (achieved by e4) and lo <= -1 (a t = 0 facet needs a second vertex at
x3 = 1 off the plane), so l(F*) >= 2 — the day-2 family can never give a
single point.  Adding w3 = (c1, c2, 1, -r), r >= 1, forces lo = 0 (achieved by
w3) and hi = 1: l(F*) = 1 automatically.  A CLEAN such hit (all edges unit,
every other 2-face smooth) is a compact CY threefold whose singular locus is
a SINGLE non-smoothable point.

Run:  python3 -u src/plant_search.py [--quick] [--json PATH] [--procs N]
"""
from itertools import combinations
from multiprocessing import Pool
import argparse
import json
import os
import sys
import time

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from toric_census import (ccw_sort, valid_polygon, verts_from_edges,        # noqa: E402
                          primitive, rigid, smoothable, interior_points,
                          twice_area, dedup, gl2_bounded)
from batyrev_global import (dot, vsub, vgcd, hyperplane_normal,             # noqa: E402
                            two_faces, face_lattice_polygon, classify_polygon)


# ---------------- census: the 87 non-smoothable classes ----------------
def nonsmoothable_classes(B=2):
    prims = [(x, y) for x in range(-B, B + 1) for y in range(-B, B + 1)
             if primitive((x, y))]
    polys = []
    for k in range(3, len(prims) + 1):
        for combo in combinations(prims, k):
            edges = ccw_sort(list(combo))
            if valid_polygon(edges):
                polys.append(edges)
    classes = dedup(polys, gl2_bounded(4)).values()
    out = []
    for edges in classes:
        k, A2 = len(edges), twice_area(edges)
        if k == 3 and A2 == 1:
            continue
        if smoothable(edges):
            continue
        out.append((edges, dict(k=k, i=interior_points(edges), A2=A2,
                                status="rigid" if rigid(edges) else "def-only")))
    out.sort(key=lambda t: (t[1]["A2"], t[1]["k"]))
    return out


def embed(edges):
    return [(x, y, 1, 0) for (x, y) in verts_from_edges(edges)]


# ---------------- the fast planted-candidate check ----------------
def pencil_interval(extras):
    """Integer interval [lo, hi] of supporting pencil functionals (0,0,1,t),
    with flags whether each bound is achieved by an extra vertex.
    Returns (lo, hi, lo_achieved, hi_achieved) or None (no valid t)."""
    lo, hi = None, None
    for (_, _, c, d) in extras:
        if d > 0:
            t = (1 - c) // d                     # floor
            hi = t if hi is None else min(hi, t)
        elif d < 0:
            t = -((1 - c) // (-d))               # ceil((1-c)/d), d<0
            lo = t if lo is None else max(lo, t)
        else:
            if c > 1:
                return None
    if lo is None or hi is None or lo > hi:
        return None                              # unbounded or empty
    lo_ach = any(d and c + lo * d == 1 for (_, _, c, d) in extras)
    hi_ach = any(d and c + hi * d == 1 for (_, _, c, d) in extras)
    return lo, hi, lo_ach, hi_ach


def planted_facets(F4, extras):
    """Complete facet list of conv(F4 + extras) IF it is reflexive with F a
    2-face; else None.  Uses the structure theorem in the module docstring.
    Returns (facets, npoints) with facets = [(u, 1, idx-frozenset)]."""
    pi = pencil_interval(extras)
    if pi is None:
        return None
    lo, hi, lo_ach, hi_ach = pi
    if lo >= hi or not (lo_ach and hi_ach):
        return None                              # F not a 2-face
    V = F4 + extras
    nf, ne = len(F4), len(extras)
    facs = []
    for t in (lo, hi):
        idx = frozenset(list(range(nf)) +
                        [nf + j for j, (_, _, c, d) in enumerate(extras)
                         if c + t * d == 1])
        facs.append(((0, 0, 1, t), 1, idx))
    # (b) non-pencil facets: 4-subsets with <= 2 F-vertices
    seen = {(0, 0, 1, lo), (0, 0, 1, hi)}
    fidx_range = range(nf)
    eidx_range = range(nf, nf + ne)
    subsets = []
    if ne >= 2:
        for fpair in combinations(fidx_range, 2):
            for epair in combinations(eidx_range, 2):
                subsets.append(fpair + epair)
    if ne >= 3:
        for f1 in fidx_range:
            for etri in combinations(eidx_range, 3):
                subsets.append((f1,) + etri)
        if ne >= 4:
            for equad in combinations(eidx_range, 4):
                subsets.append(equad)
    for S in subsets:
        u = hyperplane_normal(*[V[i] for i in S])
        if u == (0, 0, 0, 0):
            continue
        c = dot(u, V[S[0]])
        vals = [dot(u, v) for v in V]
        if all(x <= c for x in vals):
            pass
        elif all(x >= c for x in vals):
            u = tuple(-x for x in u); c = -c; vals = [-x for x in vals]
        else:
            continue
        g = vgcd(u)
        if c != g:
            return None                          # facet not at level 1
        u = tuple(x // g for x in u)
        if u in seen:
            continue
        seen.add(u)
        facs.append((u, 1, frozenset(i for i, x in enumerate(vals) if x == g)))
    return facs, hi - lo


def grade_hit(V, facs, want_face_idx, npoints):
    """all edges unit?  all other 2-faces smooth?"""
    tf = two_faces(V, facs)
    all_unit, others_smooth = True, True
    for I, fpair in tf:
        u1, u2 = facs[fpair[0]][0], facs[fpair[1]][0]
        _, evs, lens = face_lattice_polygon(V, I, u1, u2)
        if any(l >= 2 for l in lens):
            all_unit = False
        if I != want_face_idx and classify_polygon(evs, lens)["status"] != "smooth":
            others_smooth = False
    return dict(npoints=npoints, all_unit=all_unit, others_smooth=others_smooth,
                clean=(all_unit and others_smooth))


# ---------------- per-class searches ----------------
def two_vertex_search(edges, B, QMAX):
    """extras = {e4, w2 = (b1,b2,b3,-q)}, b3 < 0, 1 <= q <= QMAX.
    (Full-dim: F spans the plane, e4 adds x4, w2 has x3 - 1 = b3 - 1 < 0 and
    the 2x2 block [(-1,1),(b3-1,-q)] has det q+1-b3 > 0 — always rank 4.)"""
    F4 = embed(edges)
    fidx = frozenset(range(len(F4)))
    e4 = (0, 0, 0, 1)
    best = None
    for b1 in range(-B, B + 1):
        for b2 in range(-B, B + 1):
            for b3 in range(-B, 0):
                for q in range(1, QMAX + 1):
                    w2 = (b1, b2, b3, -q)
                    if vgcd(w2) != 1:
                        continue
                    r = planted_facets(F4, [e4, w2])
                    if r is None:
                        continue
                    facs, npts = r
                    g = grade_hit(F4 + [e4, w2], facs, fidx, npts)
                    g["w"] = [list(e4), list(w2)]
                    if best is None or (g["clean"], -g["npoints"]) > (best["clean"], -best["npoints"]):
                        best = g
                    if g["clean"] and g["npoints"] == 2:
                        return best              # 2 is the family minimum
    return best


def single_point_search(edges, B, QMAX, RMAX):
    """extras = {e4, w2 = (b1,b2,b3,e), b3 < 0, w3 = (c1,c2,1,-r), r >= 1}:
    the l(F*) = 1 design (lo = 0 via w3, hi = 1 via e4 — automatic)."""
    F4 = embed(edges)
    fidx = frozenset(range(len(F4)))
    e4 = (0, 0, 0, 1)
    best = None
    for c1 in range(-B, B + 1):
        for c2 in range(-B, B + 1):
            for rr in range(1, RMAX + 1):
                w3 = (c1, c2, 1, -rr)
                for b1 in range(-B, B + 1):
                    for b2 in range(-B, B + 1):
                        for b3 in range(-B, 0):
                            for e in range(-QMAX, QMAX + 1):
                                w2 = (b1, b2, b3, e)
                                if vgcd(w2) != 1:
                                    continue
                                r = planted_facets(F4, [e4, w2, w3])
                                if r is None:
                                    continue
                                facs, npts = r
                                if npts != 1:
                                    continue     # cannot happen by design
                                g = grade_hit(F4 + [e4, w2, w3], facs, fidx, npts)
                                g["w"] = [list(e4), list(w2), list(w3)]
                                if best is None or g["clean"] > best["clean"]:
                                    best = g
                                if g["clean"]:
                                    return best
    return best


def three_vertex_search(edges, B=2):
    """General completions {e4, w2, w3} with w2, w3 primitive in [-B,B]^4.
    Exclusions: in-plane vectors (x3=1, x4=0) would break the pencil argument
    (they satisfy (c,d)=(1,0)); need x4 < 0 and x3 < 0 somewhere; full-dim
    <=> some extra off the hyperplane x3 + x4 = 1 (= aff span of F u {e4})."""
    from itertools import product
    F4 = embed(edges)
    fidx = frozenset(range(len(F4)))
    e4 = (0, 0, 0, 1)
    W = [w for w in product(range(-B, B + 1), repeat=4)
         if w != (0, 0, 0, 0) and vgcd(w) == 1
         and not (w[2] == 1 and w[3] == 0) and w != e4]
    best = None
    for i, w2 in enumerate(W):
        for w3 in W[i + 1:]:
            if w2[3] >= 0 and w3[3] >= 0:
                continue
            if w2[2] >= 0 and w3[2] >= 0:
                continue
            if w2[2] + w2[3] == 1 and w3[2] + w3[3] == 1:
                continue                         # degenerate (not full-dim)
            r = planted_facets(F4, [e4, w2, w3])
            if r is None:
                continue
            facs, npts = r
            g = grade_hit(F4 + [e4, w2, w3], facs, fidx, npts)
            g["w"] = [list(e4), list(w2), list(w3)]
            if best is None or (g["clean"], -g["npoints"]) > (best["clean"], -best["npoints"]):
                best = g
            if g["clean"]:
                return best
    return best


def worker3(job):
    edges, meta = job
    t0 = time.time()
    hit = three_vertex_search(edges, B=2)
    return dict(meta=meta, edges=[list(e) for e in edges], hit=hit,
                secs=round(time.time() - t0, 1))


def worker(job):
    """Per-class pipeline: two-vertex boxes escalating, then the l=1 design."""
    edges, meta, quick = job
    res = dict(meta=meta, edges=[list(e) for e in edges])
    t0 = time.time()
    hit = two_vertex_search(edges, B=3, QMAX=3)
    res["A"] = hit
    stageB = None
    if hit is None and not quick:
        for (B, Q) in [(4, 4), (5, 5)]:
            stageB = two_vertex_search(edges, B=B, QMAX=Q)
            if stageB is not None:
                res["Bbox"] = [B, Q]
                break
    res["B"] = stageB
    res["L1"] = single_point_search(edges, B=2, QMAX=2, RMAX=2)
    if res["L1"] is None and meta["k"] <= 8 and not quick:
        res["L1"] = single_point_search(edges, B=3, QMAX=2, RMAX=2)
        if res["L1"] is not None:
            res["L1box"] = 3
    res["secs"] = round(time.time() - t0, 1)
    return res


def selftest():
    """Fast path == day-2 exact path on the two headline polytopes."""
    from batyrev_global import facets as slow_facets, is_reflexive
    for name, Q in [("Delta_A", [(-2, -1), (0, -1), (1, 0), (1, 2)]),
                    ("Delta_B", [(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)])]:
        edges = ccw_sort(Q)
        F4 = embed(edges)
        extras = [(0, 0, 0, 1), (1, 1, -1, -1)]
        r = planted_facets(F4, extras)
        assert r is not None, f"{name}: fast path rejected a known hit"
        facs, npts = r
        assert npts == 3, f"{name}: expected 3 points, got {npts}"
        sf = slow_facets(F4 + extras)
        assert is_reflexive(sf)
        assert sorted(u for u, _, _ in facs) == sorted(u for u, _, _ in sf), \
            f"{name}: facet sets differ"
        g = grade_hit(F4 + extras, facs, frozenset(range(len(F4))), npts)
        assert g["clean"], f"{name}: headline hit should be clean"
    # negative control: quintic-style completion that is NOT reflexive with F planted
    assert planted_facets(embed(ccw_sort([(-2, -1), (0, -1), (1, 0), (1, 2)])),
                          [(0, 0, 0, 1), (3, 3, -1, -1)]) is None
    print("selftest: fast planted-facet path matches exact facets on "
          "Delta_A/Delta_B (clean, 3 pts each) + negative control — OK", flush=True)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--quick", action="store_true")
    ap.add_argument("--stage3", action="store_true",
                    help="general 3-vertex completions on the classes the "
                         "2-vertex family misses")
    ap.add_argument("--json", default=None)
    ap.add_argument("--procs", type=int, default=max(1, (os.cpu_count() or 4) - 2))
    args = ap.parse_args()

    t0 = time.time()
    selftest()

    if args.stage3:
        classes = nonsmoothable_classes()
        with Pool(processes=args.procs) as pool:
            planted2 = pool.starmap(two_vertex_search,
                                    [(e, 3, 3) for e, _ in classes])
        todo = [(e, m) for (e, m), p in zip(classes, planted2) if p is None]
        print(f"stage 3: general three-vertex completions on the "
              f"{len(todo)} classes the two-vertex family misses", flush=True)
        with Pool(processes=args.procs) as pool:
            res3 = pool.map(worker3, todo)
        newly = [r for r in res3 if r["hit"]]
        for r in res3:
            m, h = r["meta"], r["hit"]
            tag = (("CLEAN" if h["clean"] else "hit") + f" pts={h['npoints']}"
                   + f" w={h['w'][1:]}") if h else "-"
            print(f"  [{m['status']:8s} k={m['k']:2d} i={m['i']:2d} "
                  f"2A={m['A2']:3d}] {tag}   ({r['secs']}s)", flush=True)
        print(f"\nstage 3: {len(newly)}/{len(todo)} newly planted "
              f"({sum(1 for r in newly if r['hit']['clean'])} clean)   "
              f"[{time.time()-t0:.0f}s]")
        if args.json:
            with open(args.json, "w") as f:
                json.dump(res3, f, indent=1, default=str)
            print(f"results -> {args.json}")
        return
    classes = nonsmoothable_classes()
    assert len(classes) == 87, f"expected 87 non-smoothable classes, got {len(classes)}"
    print(f"census: 87 non-smoothable classes "
          f"({sum(1 for _, m in classes if m['status'] == 'rigid')} rigid, "
          f"{sum(1 for _, m in classes if m['status'] == 'def-only')} def-only); "
          f"procs={args.procs}", flush=True)
    if args.quick:
        classes = classes[:12]

    jobs = [(e, m, args.quick) for e, m in classes]
    with Pool(processes=args.procs) as pool:
        results = pool.map(worker, jobs)

    planted = clean = single = single_clean = 0
    print(f"\n{'class':44s} {'verdict':9s}  2-vertex           l=1 design")
    for r in results:
        m = r["meta"]
        hit = r["A"] or r["B"]
        l1 = r["L1"]
        if hit:
            planted += 1
            clean += hit["clean"]
        if l1:
            single += 1
            single_clean += l1["clean"]
        htag = ("CLEAN" if hit["clean"] else "hit  ") + f" pts={hit['npoints']}" if hit else "-       "
        ltag = ("CLEAN SINGLE PT" if l1["clean"] else "dirty single pt") if l1 else "-"
        name = f"[{m['status']:8s} k={m['k']:2d} i={m['i']:2d} 2A={m['A2']:3d}]"
        print(f"{name:44s} {htag:18s} {ltag}   ({r['secs']}s)", flush=True)

    print("\n" + "=" * 72)
    print(f"PLANTED: {planted}/{len(classes)} (clean {clean})    "
          f"SINGLE-POINT: {single} (clean {single_clean})    "
          f"[{time.time()-t0:.0f}s]")
    for r in results:
        l1 = r["L1"]
        if l1 and l1["clean"]:
            print(f"  ** CLEAN SINGLE-POINT: {r['edges']}  w={l1['w']}")

    if args.json:
        with open(args.json, "w") as f:
            json.dump(results, f, indent=1, default=str)
        print(f"results -> {args.json}")


if __name__ == "__main__":
    main()


==> anc/src/toric_census.py <==
#!/usr/bin/env python3
"""
Census of isolated Gorenstein toric 3-fold singularities: rigid / deformable /
smoothable, with smoothing-component counts.

A 3-dim Gorenstein toric singularity is the cone over a lattice polygon Q (ray
generators at height 1).  It is:
  * ISOLATED   <=> every edge of Q has lattice length 1  (unit-edge polygons);
  * TERMINAL   <=> Q has no lattice points except its vertices  (i = 0 interior);
  * CANONICAL  <=> always (Gorenstein height-1);  non-terminal <=> i >= 1.

Deformation theory (verified against the literature 2026-07-10):
  * Altmann, "The versal deformation of an isolated toric Gorenstein
    singularity", Invent. Math. 128 (1997) [arXiv:alg-geom/9403004]:
    irreducible components of the reduced miniversal base Def(V) are in 1-1
    correspondence with maximal INTEGRAL Minkowski decompositions of Q.
  * Corti-Filip-Petracci, "Mirror symmetry and smoothing Gorenstein toric
    affine 3-folds" [arXiv:2006.16885], Sec. 5.1: this restricts to a 1-1
    correspondence between SMOOTHING components of Def(V) and Minkowski
    decompositions of Q whose summands are UNIT SEGMENTS and STANDARD
    TRIANGLES (= Z^2 x| GL2(Z)-equivalent to conv{(0,0),(1,0),(0,1)}).
  * Filip [arXiv:2504.04486] Thm 1.1 re-derives/extends this (0-mutable
    Laurent polynomials; general fibre smooth <=> f 0-mutable).

Hence THREE classes, not two:
    RIGID       <=> edge multiset has no proper zero-sum subset
                    (integrally Minkowski-indecomposable; no deformations)
    def-only    <=> decomposable, but NO decomposition into unit segments +
                    standard triangles  (deformable yet NON-smoothable)
    SMOOTHABLE  <=> edge multiset partitions into {v,-v} pairs and standard
                    triples {a,b,c}: a+b+c=0, |det(a,b)|=1;
                    #partitions = #smoothing components.
The day-1 census conflated the last two ("decomposable => smoothable" is FALSE:
e.g. the pentagon = (1/3)(1,1,1)-triangle + unit segment is deformable but not
smoothable — its only decomposition has a rigid non-standard triangle summand).

Equivalence of singularities = affine unimodular equivalence of Q = GL2(Z)
acting on the edge-vector multiset (translation does not move edge vectors).
Both the rigidity and smoothability tests are GL2(Z)-invariants of the edge
multiset, so those verdicts are independent of the dedup.

Validation anchors: conifold (unit square) terminal & smoothable, 1 smoothing
component; cone over P^2 = (1/3)(1,1,1) rigid; cone over dP6 (hexagon)
smoothable with exactly 2 smoothing components (3 segments / 2 triangles —
Altmann's example); the T+segment pentagon deformable-but-non-smoothable.
"""
from functools import cmp_to_key
from itertools import combinations

# ---------- lattice helpers ----------
def ext_gcd(a, b):
    if b == 0:
        return (abs(a), (1 if a >= 0 else -1), 0)
    g, x, y = ext_gcd(b, a % b)
    return (g, y, x - (a // b) * y)

def primitive(v):
    return v != (0, 0) and ext_gcd(v[0], v[1])[0] == 1

def _direction_cmp(a, b):
    """Compare nonzero integer vectors by counterclockwise angle, exactly."""
    def sector(v):
        # Match atan2's conventional branch (-pi, pi] exactly: the open lower
        # half-plane comes first, then angles [0, pi), and the negative
        # horizontal axis (angle pi) comes last.  Retaining this cut, rather
        # than merely a cyclic order, matters to callers that integrate an
        # ordered edge list from the fixed initial vertex (0, 0).
        if v[1] < 0:
            return 0
        if v[1] == 0 and v[0] < 0:
            return 2
        return 1

    ha, hb = sector(a), sector(b)
    if ha != hb:
        return ha - hb
    cross = a[0] * b[1] - a[1] * b[0]
    if cross:
        return -1 if cross > 0 else 1
    # Collinear vectors in the same half-plane point in the same direction.
    # The norm and then the coordinates make the order deterministic even when
    # callers supply non-primitive vectors.
    na, nb = a[0] * a[0] + a[1] * a[1], b[0] * b[0] + b[1] * b[1]
    if na != nb:
        return -1 if na < nb else 1
    return -1 if a < b else (1 if a > b else 0)


def ccw_sort(vectors):
    """Sort nonzero integer vectors counterclockwise without floating point."""
    if any(v == (0, 0) for v in vectors):
        raise ValueError("the zero vector has no angular order")
    return sorted(vectors, key=cmp_to_key(_direction_cmp))


def ccw_sort_points(points):
    """Sort integer points around their centroid, using exact arithmetic.

    Multiplying each displacement from the centroid by ``len(points)`` makes
    the comparison integral.  A cyclic rotation of the returned order is
    immaterial to every polygon predicate used in this project.
    """
    points = list(points)
    if not points:
        return []
    n = len(points)
    sx, sy = sum(p[0] for p in points), sum(p[1] for p in points)

    def cmp_points(p, q):
        vp = (n * p[0] - sx, n * p[1] - sy)
        vq = (n * q[0] - sx, n * q[1] - sy)
        if vp == (0, 0) or vq == (0, 0):
            raise ValueError("a polygon vertex cannot equal its centroid")
        result = _direction_cmp(vp, vq)
        if result:
            return result
        return -1 if p < q else (1 if p > q else 0)

    return sorted(points, key=cmp_to_key(cmp_points))

def valid_polygon(edges):
    """distinct primitive directions, sum zero, not contained in a half-plane."""
    if len(edges) < 3 or not all(primitive(e) for e in edges):
        return False
    if sum(e[0] for e in edges) != 0 or sum(e[1] for e in edges) != 0:
        return False
    if len(set(edges)) != len(edges):
        return False
    ordered = ccw_sort(edges)
    # Every successive angular gap is strictly less than pi exactly when its
    # oriented cross product is positive.  Equality detects a closed
    # half-plane boundary, with no numerical tolerance required.
    return all(ordered[i][0] * ordered[(i + 1) % len(ordered)][1]
               - ordered[i][1] * ordered[(i + 1) % len(ordered)][0] > 0
               for i in range(len(ordered)))

def verts_from_edges(edges):
    V = [(0, 0)]
    for e in edges[:-1]:
        V.append((V[-1][0] + e[0], V[-1][1] + e[1]))
    return V

def twice_area(edges):
    V = verts_from_edges(edges)
    s = 0
    n = len(V)
    for i in range(n):
        x1, y1 = V[i]; x2, y2 = V[(i + 1) % n]
        s += x1 * y2 - x2 * y1
    return abs(s)  # = 2 * Area

def interior_points(edges):
    # Pick: A = i + b/2 - 1, b = #boundary lattice pts = #edges (unit edges).
    A2 = twice_area(edges)          # 2A
    k = len(edges)                  # b
    # i = A - k/2 + 1 = (A2 - k + 2)/2
    return (A2 - k + 2) // 2

# ---------- deformations & smoothings (Altmann / CFP 5.1) ----------
def rigid(edges):
    """No proper non-empty zero-sum subset of edge vectors
    <=> integrally Minkowski-indecomposable <=> no deformations."""
    k = len(edges)
    for r in range(1, k):
        for S in combinations(range(k), r):
            if sum(edges[i][0] for i in S) == 0 and sum(edges[i][1] for i in S) == 0:
                return False
    return True

def smoothing_components(edges):
    """#Minkowski decompositions of Q into unit segments and standard triangles
    = #smoothing components of Def(V)  (Altmann 1997 + CFP arXiv:2006.16885
    Sec. 5.1).  A decomposition = a partition of the edge multiset into parts
    {v,-v} (unit segment) or {a,b,c} with a+b+c=0, |det(a,b)|=1 (standard
    triangle).  Returns 0 <=> the singularity is NOT smoothable."""
    edges = list(edges)
    if not edges:
        return 1
    a, rest = edges[0], edges[1:]
    n = 0
    na = (-a[0], -a[1])
    if na in rest:                                   # part {a, -a}
        n += smoothing_components([e for e in rest if e != na])
    for i in range(len(rest)):                       # part {a, b, c}, pos(c)>pos(b)
        b = rest[i]
        if abs(a[0] * b[1] - a[1] * b[0]) != 1:      # symmetric in b,c since c=-a-b
            continue
        c = (-a[0] - b[0], -a[1] - b[1])
        if c in rest[i + 1:]:
            n += smoothing_components(rest[:i] + [e for e in rest[i + 1:] if e != c])
    return n

def smoothable(edges):
    return smoothing_components(edges) > 0

# ---------- dedup under GL2(Z) on edge vectors ----------
# BUGFIX (2026-07-10, day 1): a "map an edge to (1,0) then shear" canonical
# min-key had a shear runaway (x -> -inf), so its minimum was not GL2(Z)-
# invariant and it OVER-SPLIT equivalent polygons.  Since every polygon here
# has edge coords in a fixed small box, the connecting GL2(Z) map is bounded;
# union-find over "some bounded map sends P onto P'" with transitive closure
# gives genuine GL2(Z) classes (validated below against the hand-verified
# square~parallelogram equivalence, and by K-stability).  For a larger or
# fully rigorous census, defer to PALP / Sage normal_form.
def _apply(M, v):
    (a, b), (c, d) = M
    return (a * v[0] + b * v[1], c * v[0] + d * v[1])

def gl2_bounded(K):
    return [((a, b), (c, d))
            for a in range(-K, K + 1) for b in range(-K, K + 1)
            for c in range(-K, K + 1) for d in range(-K, K + 1)
            if a * d - b * c in (1, -1)]

_GL2 = gl2_bounded(3)

def equiv(P, Q, G=None):
    """True if some bounded GL2(Z) map sends P's edge multiset onto Q's."""
    G = _GL2 if G is None else G
    tq = tuple(sorted(Q))
    return any(tuple(sorted(_apply(M, e) for e in P)) == tq for M in G)

def dedup(polys, G):
    """Union-find over bounded-GL2(Z) equivalence; components = classes."""
    sig = [tuple(sorted(e)) for e in polys]
    sigset = {s: i for i, s in enumerate(sig)}          # in-box sorted-multiset -> index
    parent = list(range(len(polys)))
    def find(x):
        while parent[x] != x:
            parent[x] = parent[parent[x]]; x = parent[x]
        return x
    def union(a, b):
        parent[find(a)] = find(b)
    for i, e in enumerate(polys):
        for M in G:
            t = tuple(sorted(_apply(M, v) for v in e))
            j = sigset.get(t)                            # image landed on another in-box poly?
            if j is not None:
                union(i, j)
    reps = {}
    for i in range(len(polys)):
        reps.setdefault(find(i), polys[i])
    return reps

# ================= VALIDATION =================
def _dump(name, edges):
    sc = smoothing_components(edges)
    print(f"  {name:26s} k={len(edges)} i={interior_points(edges)} "
          f"2A={twice_area(edges)} rigid={rigid(edges)} "
          f"smoothable={sc > 0} #smoothing-comps={sc} "
          f"terminal={interior_points(edges)==0}")

def main():
    # Exact angular comparison must preserve atan2's historical branch cut,
    # not merely its cyclic order: verts_from_edges anchors the first vertex
    # at (0, 0), and embedded examples depend on that translation.
    assert ccw_sort([(-1, 0), (0, 1), (1, 0), (1, -1),
                     (0, -1), (-1, -1)]) == \
        [(-1, -1), (0, -1), (1, -1), (1, 0), (0, 1), (-1, 0)]
    print("VALIDATION — anchors")
    conifold = ccw_sort([(1, 0), (0, 1), (-1, 0), (0, -1)])
    P2tri    = ccw_sort([(-1, 1), (-1, -2), (2, 1)])
    dP6hex   = ccw_sort([(1, 0), (0, 1), (-1, 1), (-1, 0), (0, -1), (1, -1)])
    Tpluss   = ccw_sort([(-2, -1), (1, -1), (1, 2), (1, 0), (-1, 0)])  # (1/3)(1,1,1) + segment
    _dump("conifold (square)", conifold)     # terminal, smoothable, 1 comp
    _dump("cone/P^2 (triangle)", P2tri)      # canonical, rigid
    _dump("cone/dP6 (hexagon)", dP6hex)      # smoothable, exactly 2 comps (Altmann)
    _dump("T+segment pentagon", Tpluss)      # deformable but NOT smoothable
    assert smoothing_components(conifold) == 1
    assert rigid(P2tri) and not smoothable(P2tri)
    assert not rigid(dP6hex) and smoothing_components(dP6hex) == 2
    assert not rigid(Tpluss) and not smoothable(Tpluss), "the def-only class exists"
    # rigid k-gons exist for ALL k (kills the "k>=7 => decomposable" seed):
    # edges (1,a_1),...,(1,a_{k-1}) + primitive closing vector — any proper zero-sum
    # subset needs the closing vector plus ALL the others (x-coordinate pigeonhole).
    kgon8 = ccw_sort([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 7), (-7, -22)])
    assert valid_polygon(kgon8) and rigid(kgon8) and smoothing_components(kgon8) == 0
    print("  asserts: conifold 1 comp; P^2 rigid; dP6 exactly 2 comps; "
          "T+seg deformable-not-smoothable; rigid 8-gon family — all pass")

    print("\nVALIDATION — dedup (bounded GL2(Z) equivalence)")
    sym8 = [((1,0),(0,1)),((0,-1),(1,0)),((-1,0),(0,-1)),((0,1),(-1,0)),
            ((-1,0),(0,1)),((1,0),(0,-1)),((0,1),(1,0)),((0,-1),(-1,0))]
    allsym = all(equiv(ccw_sort([_apply(M, e) for e in conifold]), conifold) for M in sym8)
    para = ccw_sort([(1,0),(1,1),(-1,0),(-1,-1)])   # = [[1,1],[0,1]] . square (hand-verified)
    print(f"  8 symmetries of the square all ~ square: {allsym}  (expect True)")
    print(f"  square ~ parallelogram: {equiv(conifold, para)}  (expect True) "
          f"<- the equivalence the old min-key wrongly split")
    print(f"  square NOT ~ P^2 triangle: {not equiv(conifold, P2tri)}  (expect True)")

    # ================= CENSUS =================
    B = 2   # edge-vector coordinate box
    prims = [(x, y) for x in range(-B, B + 1) for y in range(-B, B + 1) if primitive((x, y))]

    # enumerate ALL valid unit-edge polygons in the box (day 1 stopped at k<=6;
    # the box supports up to k=16 distinct primitive directions)
    polys = []
    for k in range(3, len(prims) + 1):
        for combo in combinations(prims, k):
            edges = ccw_sort(list(combo))
            if valid_polygon(edges):
                polys.append(edges)

    n3 = len(dedup(polys, gl2_bounded(3)))
    n4 = len(dedup(polys, gl2_bounded(4)))
    print(f"\nK-STABILITY  raw-polys={len(polys)}  classes@K=3: {n3}   classes@K=4: {n4}   "
          f"stable: {n3 == n4}")

    classes = dedup(polys, gl2_bounded(4))

    # tabulate, dropping the smooth unit triangle (k=3, i=0 => C^3)
    rows = []
    for edges in classes.values():
        k = len(edges); i = interior_points(edges)
        if k == 3 and i == 0:
            continue   # smooth C^3, not a singularity
        sc = smoothing_components(edges)
        rows.append((k, i, twice_area(edges), rigid(edges), sc, edges))

    # consistency: for a singular class, rigid => not smoothable; smoothable => decomposable
    for k, i, A2, rg, sc, edges in rows:
        assert not (rg and sc > 0), f"rigid+smoothable contradiction: {edges}"

    print(f"\nCENSUS  (ALL unit-edge lattice polygons, edge coords |.|<= {B}, up to GL2(Z))")
    print(f"  distinct singularity classes: {len(rows)}")
    term = [r for r in rows if r[1] == 0]
    cano = [r for r in rows if r[1] >= 1]
    nrig = sum(1 for r in cano if r[3])
    nsm  = sum(1 for r in cano if r[4] > 0)
    ndef = len(cano) - nrig - nsm
    print(f"  TERMINAL (i=0):        {len(term)}  -> "
          f"{[(r[0], 'smoothable' if r[4] > 0 else 'NOT-smoothable') for r in term]}")
    print(f"  CANONICAL non-term:    {len(cano)}")
    print(f"    RIGID (no deformations, non-smoothable):   {nrig}")
    print(f"    DEFORMABLE but NOT smoothable (def-only):  {ndef}")
    print(f"    SMOOTHABLE:                                {nsm}")

    print("\n  canonical non-terminal classes  [k=edges, i=interior pts, "
          "#sc=#smoothing components]:")
    print("   k   i   2A  #sc  status      rep. edge vectors")
    order = {True: 0}
    for k, i, A2, rg, sc, edges in sorted(
            cano, key=lambda r: (r[0], r[1], 0 if r[3] else (1 if r[4] == 0 else 2))):
        tag = "RIGID     " if rg else ("def-only  " if sc == 0 else "SMOOTHABLE")
        print(f"  {k:2d}  {i:2d}  {A2:3d}  {sc:3d}  {tag}  {edges}")

    nontri_rigid = sorted([r for r in cano if r[3] and r[0] > 3], key=lambda r: (r[2], r[0]))
    if nontri_rigid:
        r = nontri_rigid[0]
        print(f"\n  smallest RIGID non-triangle: k={r[0]}, i={r[1]}, edges={r[5]}")
    defonly = sorted([r for r in cano if not r[3] and r[4] == 0], key=lambda r: (r[2], r[0]))
    if defonly:
        r = defonly[0]
        print(f"  smallest DEFORMABLE-but-NON-SMOOTHABLE: k={r[0]}, i={r[1]}, "
              f"2A={r[2]}, edges={r[5]}")


if __name__ == "__main__":
    main()

